Decoy and disclosure radii of invariant shape descriptors

A recognizer that compares rotation-invariant descriptors sees a surface only up to the fiber of the descriptor. We measure this fiber by its radius in the orbit distance from the enrolled surface. A large radius admits decoys, that is, distant shapes that pass the matcher. A small radius discloses the enrolled shape to anyone who captures the stored value. For star-shaped surfaces truncated to spherical harmonics of degree at most $L$, with $n$ coefficients, a descriptor of generic rank $r$ has generic fibers of dimension $n-3-r$ modulo rotations. The standard pool of band powers, even bispectra, and three invariants of the degree-three band therefore admits decoy families of dimension $5$, $13$, $20$ at $L=4,6,8$. Its rank first reaches $n-3$ at $L=16$, and a mirror decoy remains at every $L$. The odd bispectra remove the mirror decoy generically for $L \geq 4$. Yet at fixed mean radius the same pool determines the enclosed volume exactly, and it does not determine whether a surface meets a clearance requirement. We certify two cases by exact and interval arithmetic. At $L=6$ a decoy matches all $32$ invariants to relative precision $2 \cdot 10^{-18}$ at orbit distance at least $0.87$ times the norm of the enrolled tuple. For the radar shape model of asteroid (101955) Bennu, the pool recovers the modeled volume, misses the handedness, and leaves the keep-out radius uncertain by more than $7 \, \mathrm{m}$.

==> anc/README.md <==
# Programs and data for "Decoy and disclosure radii of invariant shape descriptors"

Requirements: Python 3 with numpy, scipy, sympy, mpmath (matplotlib for the figures only).

- `rank_witness.py`, `rank_witness_seed1.txt` — the rank certificate for Table 1.
- `volume_from_pool.py` — the volume of a radial solid from the even pool (Theorem 9.1,
  Corollary 9.2, eq. (5)), in exact rational arithmetic; `python3 volume_from_pool.py --selftest`
  reproduces the constants after eq. (5) and the volume of Proposition 9.3.
- `sh-183-benchmark/` — the certified L = 6 benchmark (Example 7.4, Figure 2); see its README.
- `sh-183-bennu/` — the Bennu case study (Section 11, Example 11.1, Table 2, Figure 3); see its README.


==> anc/rank_witness.py <==
"""Rank witness for Table 1 of sh-183 (generic Jacobian ranks of the pools Phi_L and Phi_L^+).

Coordinates: the coefficients of the binary forms F_l, l = 1..L, written F = sum_a F_a z0^(m-a) z1^a
with m = 2l.  The point of evaluation has integer coordinates in [-9, 9] produced, band by band and
coefficient by coefficient, by the linear congruential generator x -> (1664525 x + 1013904223) mod 2^32,
coordinate = (x >> 16) mod 19 - 9, started at x = seed (default 1).  The same point is used for all L.

Usage:  python3 rank_witness.py [seed] [--certificate]
With --certificate the file rank_witness_seed<seed>.txt lists, for each L and each pool, the evaluation
point, the labels of a maximal independent set of Jacobian rows, the pivot columns of that row set, and
the determinant of the resulting square minor modulo p.  A nonzero determinant certifies the rank.
All Jacobian entries are computed exactly modulo p = 2^31 - 1.  Since every denominator is a product
of factorials of integers <= 2L <= 32, the rank modulo p is a lower bound for the generic rank.

Components:
  P_l     = (F_l, F_l)_{2l},
  B_{ijk} = ((F_i, F_j)_{i+j-k}, F_k)_{2k}   for (i,j,k) in A(L) (even) and A^-(L) (odd),
  degrees 4, 6, 10 of the sextic F_3:  Clebsch's B = (i,i)_4 and C = (i,Delta)_4 with
  i = (F_3,F_3)_4, Delta = (i,i)_2, and the resultant Res(dF_3/dz0, dF_3/dz1).
Together with the degree-2 invariant, which is a multiple of P_3, these generate the same algebra as
P_3, J_4, J_6, J_10 (Clebsch), so the row space of the Jacobian is unchanged.
"""
import sys
from fractions import Fraction
from math import comb, factorial

import numpy as np

p = 2**31 - 1


def inv(x):
    return pow(x % p, p - 2, p)


def ffall(x, k):
    r = 1
    for j in range(k):
        r *= x - j
    return r


_tensor = {}


def transvectant_tensor(m, mp, k):
    """(F,G)_k for forms of degrees m, mp: dict (a,b) -> (c, coefficient mod p), c = a+b-k."""
    key = (m, mp, k)
    if key not in _tensor:
        pre = Fraction(factorial(m - k) * factorial(mp - k), factorial(m) * factorial(mp))
        T = {}
        for a in range(m + 1):
            for b in range(mp + 1):
                c = a + b - k
                if c < 0 or c > m + mp - 2 * k:
                    continue
                s = sum((-1) ** i * comb(k, i) * ffall(m - a, k - i) * ffall(a, i)
                        * ffall(mp - b, i) * ffall(b, k - i) for i in range(k + 1))
                if s:
                    q = pre * s
                    T[(a, b)] = (c, q.numerator % p * inv(q.denominator) % p)
        _tensor[key] = T
    return _tensor[key]


def transvect(F, G, k):
    m, mp = len(F) - 1, len(G) - 1
    out = [0] * (m + mp - 2 * k + 1)
    for (a, b), (c, co) in transvectant_tensor(m, mp, k).items():
        out[c] = (out[c] + co * F[a] * G[b]) % p
    return out


def pairing_weights(H):
    """(A,H)_n = sum_c A_c * w_c with w_c = (-1)^c H_{n-c} / C(n,c)."""
    n = len(H) - 1
    return [(-1) ** c * H[n - c] * inv(comb(n, c)) % p for c in range(n + 1)]


def bispectrum_gradient(l1, l2, l3, F, offs, n):
    m3 = 2 * l3
    T = transvectant_tensor(2 * l1, 2 * l2, l1 + l2 - l3)
    A = transvect(F[l1], F[l2], l1 + l2 - l3)
    w = pairing_weights(F[l3])
    row = [0] * n
    for d in range(m3 + 1):
        i = m3 - d
        row[offs[l3] + d] = (row[offs[l3] + d] + (-1) ** i * A[i] * inv(comb(m3, i))) % p
    for (a, b), (c, co) in T.items():
        row[offs[l1] + a] = (row[offs[l1] + a] + co * F[l2][b] * w[c]) % p
        row[offs[l2] + b] = (row[offs[l2] + b] + co * F[l1][a] * w[c]) % p
    return row


def power_gradient(l, F, offs, n):
    m = 2 * l
    row = [0] * n
    for a in range(m + 1):
        row[offs[l] + a] = 2 * (-1) ** a * F[l][m - a] * inv(comb(m, a)) % p
    return row


def det_mod(M):
    M = [r[:] for r in M]
    k, d = len(M), 1
    for c in range(k):
        piv = next((r for r in range(c, k) if M[r][c] % p), None)
        if piv is None:
            return 0
        if piv != c:
            M[c], M[piv] = M[piv], M[c]
            d = -d
        d = d * M[c][c] % p
        ic = inv(M[c][c])
        for r in range(c + 1, k):
            if M[r][c] % p:
                f = M[r][c] * ic % p
                M[r] = [(x - f * y) % p for x, y in zip(M[r], M[c])]
    return d % p


def sextic_invariants(f):
    i4 = transvect(f, f, 4)
    B = transvect(i4, i4, 4)[0]
    Delta = transvect(i4, i4, 2)
    C = transvect(i4, Delta, 4)[0]
    f0 = [(6 - a) * f[a] % p for a in range(6)]
    f1 = [(a + 1) * f[a + 1] % p for a in range(6)]
    S = [[0] * s + f0 + [0] * (4 - s) for s in range(5)] + [[0] * s + f1 + [0] * (4 - s) for s in range(5)]
    return [B, C, det_mod(S)]


def derivative_at_zero(vals):
    """Values of a polynomial of degree <= D at t = 0..D; returns its t-coefficient mod p."""
    D = len(vals) - 1
    total = 0
    for j in range(D + 1):
        den = 1
        for k in range(D + 1):
            if k != j:
                den = den * (j - k) % p
        num = 0
        for s in range(D + 1):
            if s == j:
                continue
            pr = 1
            for k in range(D + 1):
                if k not in (j, s):
                    pr = pr * (-k) % p
            num = (num + pr) % p
        total = (total + vals[j] * num * inv(den)) % p
    return total


def rank_mod(rows):
    A = np.array(rows, dtype=np.int64) % p
    r = 0
    nr, nc = A.shape
    for c in range(nc):
        nz = np.nonzero(A[r:, c])[0]
        if nz.size == 0:
            continue
        piv = r + nz[0]
        A[[r, piv]] = A[[piv, r]]
        A[r] = A[r] * inv(int(A[r, c])) % p
        for i in np.nonzero(A[:, c])[0]:
            if i != r:
                A[i] = (A[i] - A[i, c] * A[r]) % p
        r += 1
        if r == nr:
            break
    return r


def independent_rows(rows):
    """Indices of a maximal set of linearly independent rows (elimination on the transpose)."""
    A = np.array(rows, dtype=np.int64).T % p
    nr, nc = A.shape
    r, piv_cols = 0, []
    for c in range(nc):
        nz = np.nonzero(A[r:, c])[0]
        if nz.size == 0:
            continue
        piv = r + nz[0]
        A[[r, piv]] = A[[piv, r]]
        A[r] = A[r] * inv(int(A[r, c])) % p
        for i in np.nonzero(A[:, c])[0]:
            if i != r:
                A[i] = (A[i] - A[i, c] * A[r]) % p
        piv_cols.append(c)
        r += 1
        if r == nr:
            break
    return piv_cols


def pivot_columns(rows):
    A = np.array(rows, dtype=np.int64) % p
    nr, nc = A.shape
    r, piv_cols = 0, []
    for c in range(nc):
        nz = np.nonzero(A[r:, c])[0]
        if nz.size == 0:
            continue
        piv = r + nz[0]
        A[[r, piv]] = A[[piv, r]]
        A[r] = A[r] * inv(int(A[r, c])) % p
        for i in np.nonzero(A[:, c])[0]:
            if i != r:
                A[i] = (A[i] - A[i, c] * A[r]) % p
        piv_cols.append(c)
        r += 1
        if r == nr:
            break
    return piv_cols


def certificate(rows, labels, point, L, name, out):
    """Write the evaluation point, a maximal independent row set, its pivot columns, and det of the minor mod p."""
    R = independent_rows(rows)
    sub = [rows[i] for i in R]
    Cc = pivot_columns(sub)
    minor = [[sub[i][c] for c in Cc] for i in range(len(R))]
    d = det_mod(minor)
    assert d != 0 and len(R) == len(Cc)
    out.write(f"# pool {name}, L = {L}, p = 2^31 - 1, rank = {len(R)}\n")
    out.write("# evaluation point: band l -> coefficients F_a of F_l = sum_a F_a z0^(2l-a) z1^a\n")
    for l in range(1, L + 1):
        out.write(f"F_{l} = {point[l]}\n")
    out.write(f"# rows of the minor (component labels): {[labels[i] for i in R]}\n")
    out.write(f"# columns of the minor (coordinate indices, bands concatenated): {Cc}\n")
    out.write(f"# determinant of the minor mod p: {d}\n\n")


def witness(L, seed=1, cert=None):
    offs, n = {}, 0
    for l in range(1, L + 1):
        offs[l] = n
        n += 2 * l + 1
    x = [None]
    def nxt():
        # linear congruential generator, state in [0, 2^32); coordinate = (state >> 16) mod 19 - 9
        x[0] = (1664525 * x[0] + 1013904223) % 2**32
        return (x[0] >> 16) % 19 - 9
    x[0] = seed
    point = {l: [nxt() for _ in range(2 * l + 1)] for l in range(1, L + 1)}
    F = {l: [v % p for v in point[l]] for l in range(1, L + 1)}
    even = [(a, b, c) for a in range(1, L + 1) for b in range(a, L + 1) for c in range(b, L + 1)
            if c <= a + b and (a + b + c) % 2 == 0]
    odd = [(a, b, c) for a in range(1, L + 1) for b in range(a + 1, L + 1) for c in range(b + 1, L + 1)
           if c <= a + b and (a + b + c) % 2 == 1]
    rows = [power_gradient(l, F, offs, n) for l in range(1, L + 1)]
    labels = [f"P{l}" for l in range(1, L + 1)]
    rows += [bispectrum_gradient(*t, F, offs, n) for t in even]
    labels += ["B%d%d%d" % t for t in even]
    if L >= 3:
        for idx, deg in enumerate((4, 6, 10)):
            row = [0] * n
            for a in range(7):
                vals = []
                for t in range(deg + 1):
                    g = F[3][:]
                    g[a] = (g[a] + t) % p
                    vals.append(sextic_invariants(g)[idx])
                row[offs[3] + a] = derivative_at_zero(vals)
            rows.append(row)
            labels.append(("B4", "C6", "Disc10")[idx])
    r = rank_mod(rows)
    rows_plus = rows + [bispectrum_gradient(*t, F, offs, n) for t in odd]
    labels_plus = labels + ["B%d%d%d" % t for t in odd]
    r_plus = rank_mod(rows_plus)
    if cert is not None:
        certificate(rows, labels, point, L, "Phi_L", cert)
        certificate(rows_plus, labels_plus, point, L, "Phi_L^+", cert)
    return n, len(rows), r, len(rows_plus), r_plus


if __name__ == "__main__":
    seed = int(sys.argv[1]) if len(sys.argv) > 1 else 1
    cert = open(f"rank_witness_seed{seed}.txt", "w") if "--certificate" in sys.argv else None
    print(" L    n  n-3  N(L)  r(L)  n-3-r  N+(L)  r+(L)  n-3-r+")
    for L in range(2, 17):
        n, N, r, Np, rp = witness(L, seed, cert)
        print(f"{L:2d} {n:4d} {n-3:4d} {N:5d} {r:5d} {n-3-r:6d} {Np:6d} {rp:6d} {n-3-rp:7d}", flush=True)
    if cert:
        cert.close()


==> anc/rank_witness_seed1.txt <==
# pool Phi_L, L = 2, p = 2^31 - 1, rank = 4
# evaluation point: band l -> coefficients F_a of F_l = sum_a F_a z0^(2l-a) z1^a
F_1 = [2, 4, -4]
F_2 = [-3, -3, 1, -3, -1]
# rows of the minor (component labels): ['P1', 'P2', 'B112', 'B222']
# columns of the minor (coordinate indices, bands concatenated): [0, 1, 3, 4]
# determinant of the minor mod p: 2147483458

# pool Phi_L^+, L = 2, p = 2^31 - 1, rank = 4
# evaluation point: band l -> coefficients F_a of F_l = sum_a F_a z0^(2l-a) z1^a
F_1 = [2, 4, -4]
F_2 = [-3, -3, 1, -3, -1]
# rows of the minor (component labels): ['P1', 'P2', 'B112', 'B222']
# columns of the minor (coordinate indices, bands concatenated): [0, 1, 3, 4]
# determinant of the minor mod p: 2147483458

# pool Phi_L, L = 3, p = 2^31 - 1, rank = 10
# evaluation point: band l -> coefficients F_a of F_l = sum_a F_a z0^(2l-a) z1^a
F_1 = [2, 4, -4]
F_2 = [-3, -3, 1, -3, -1]
F_3 = [7, 8, 7, 7, -1, 6, 6]
# rows of the minor (component labels): ['P1', 'P2', 'P3', 'B112', 'B123', 'B222', 'B233', 'B4', 'C6', 'Disc10']
# columns of the minor (coordinate indices, bands concatenated): [0, 1, 2, 3, 4, 5, 8, 9, 10, 11]
# determinant of the minor mod p: 1892892223

# pool Phi_L^+, L = 3, p = 2^31 - 1, rank = 10
# evaluation point: band l -> coefficients F_a of F_l = sum_a F_a z0^(2l-a) z1^a
F_1 = [2, 4, -4]
F_2 = [-3, -3, 1, -3, -1]
F_3 = [7, 8, 7, 7, -1, 6, 6]
# rows of the minor (component labels): ['P1', 'P2', 'P3', 'B112', 'B123', 'B222', 'B233', 'B4', 'C6', 'Disc10']
# columns of the minor (coordinate indices, bands concatenated): [0, 1, 2, 3, 4, 5, 8, 9, 10, 11]
# determinant of the minor mod p: 1892892223

# pool Phi_L, L = 4, p = 2^31 - 1, rank = 16
# evaluation point: band l -> coefficients F_a of F_l = sum_a F_a z0^(2l-a) z1^a
F_1 = [2, 4, -4]
F_2 = [-3, -3, 1, -3, -1]
F_3 = [7, 8, 7, 7, -1, 6, 6]
F_4 = [-6, -1, 0, 0, -7, 6, 1, -3, 8]
# rows of the minor (component labels): ['P1', 'P2', 'P3', 'P4', 'B112', 'B123', 'B134', 'B222', 'B224', 'B233', 'B244', 'B334', 'B444', 'B4', 'C6', 'Disc10']
# columns of the minor (coordinate indices, bands concatenated): [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 15, 16]
# determinant of the minor mod p: 1748806668

# pool Phi_L^+, L = 4, p = 2^31 - 1, rank = 17
# evaluation point: band l -> coefficients F_a of F_l = sum_a F_a z0^(2l-a) z1^a
F_1 = [2, 4, -4]
F_2 = [-3, -3, 1, -3, -1]
F_3 = [7, 8, 7, 7, -1, 6, 6]
F_4 = [-6, -1, 0, 0, -7, 6, 1, -3, 8]
# rows of the minor (component labels): ['P1', 'P2', 'P3', 'P4', 'B112', 'B123', 'B134', 'B222', 'B224', 'B233', 'B244', 'B334', 'B444', 'B4', 'C6', 'Disc10', 'B234']
# columns of the minor (coordinate indices, bands concatenated): [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16]
# determinant of the minor mod p: 1820534255

# pool Phi_L, L = 5, p = 2^31 - 1, rank = 22
# evaluation point: band l -> coefficients F_a of F_l = sum_a F_a z0^(2l-a) z1^a
F_1 = [2, 4, -4]
F_2 = [-3, -3, 1, -3, -1]
F_3 = [7, 8, 7, 7, -1, 6, 6]
F_4 = [-6, -1, 0, 0, -7, 6, 1, -3, 8]
F_5 = [5, 0, 1, -3, 9, -8, -5, -1, 1, -1, -3]
# rows of the minor (component labels): ['P1', 'P2', 'P3', 'P4', 'P5', 'B112', 'B123', 'B134', 'B145', 'B222', 'B224', 'B233', 'B235', 'B244', 'B255', 'B334', 'B345', 'B444', 'B455', 'B4', 'C6', 'Disc10']
# columns of the minor (coordinate indices, bands concatenated): [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 24]
# determinant of the minor mod p: 1361924587

# pool Phi_L^+, L = 5, p = 2^31 - 1, rank = 24
# evaluation point: band l -> coefficients F_a of F_l = sum_a F_a z0^(2l-a) z1^a
F_1 = [2, 4, -4]
F_2 = [-3, -3, 1, -3, -1]
F_3 = [7, 8, 7, 7, -1, 6, 6]
F_4 = [-6, -1, 0, 0, -7, 6, 1, -3, 8]
F_5 = [5, 0, 1, -3, 9, -8, -5, -1, 1, -1, -3]
# rows of the minor (component labels): ['P1', 'P2', 'P3', 'P4', 'P5', 'B112', 'B123', 'B134', 'B145', 'B222', 'B224', 'B233', 'B235', 'B244', 'B255', 'B334', 'B345', 'B444', 'B455', 'B4', 'C6', 'Disc10', 'B234', 'B245']
# columns of the minor (coordinate indices, bands concatenated): [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 24]
# determinant of the minor mod p: 911419804

# pool Phi_L, L = 6, p = 2^31 - 1, rank = 32
# evaluation point: band l -> coefficients F_a of F_l = sum_a F_a z0^(2l-a) z1^a
F_1 = [2, 4, -4]
F_2 = [-3, -3, 1, -3, -1]
F_3 = [7, 8, 7, 7, -1, 6, 6]
F_4 = [-6, -1, 0, 0, -7, 6, 1, -3, 8]
F_5 = [5, 0, 1, -3, 9, -8, -5, -1, 1, -1, -3]
F_6 = [-3, 5, 5, -4, 6, -1, -9, 0, -8, 5, -7, 4, 6]
# rows of the minor (component labels): ['P1', 'P2', 'P3', 'P4', 'P5', 'P6', 'B112', 'B123', 'B134', 'B145', 'B156', 'B222', 'B224', 'B233', 'B235', 'B244', 'B246', 'B255', 'B266', 'B334', 'B336', 'B345', 'B356', 'B444', 'B446', 'B455', 'B466', 'B556', 'B666', 'B4', 'C6', 'Disc10']
# columns of the minor (coordinate indices, bands concatenated): [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 35, 36]
# determinant of the minor mod p: 1230521869

# pool Phi_L^+, L = 6, p = 2^31 - 1, rank = 37
# evaluation point: band l -> coefficients F_a of F_l = sum_a F_a z0^(2l-a) z1^a
F_1 = [2, 4, -4]
F_2 = [-3, -3, 1, -3, -1]
F_3 = [7, 8, 7, 7, -1, 6, 6]
F_4 = [-6, -1, 0, 0, -7, 6, 1, -3, 8]
F_5 = [5, 0, 1, -3, 9, -8, -5, -1, 1, -1, -3]
F_6 = [-3, 5, 5, -4, 6, -1, -9, 0, -8, 5, -7, 4, 6]
# rows of the minor (component labels): ['P1', 'P2', 'P3', 'P4', 'P5', 'P6', 'B112', 'B123', 'B134', 'B145', 'B156', 'B222', 'B224', 'B233', 'B235', 'B244', 'B246', 'B255', 'B266', 'B334', 'B336', 'B345', 'B356', 'B444', 'B446', 'B455', 'B466', 'B556', 'B666', 'B4', 'C6', 'Disc10', 'B234', 'B245', 'B256', 'B346', 'B456']
# columns of the minor (coordinate indices, bands concatenated): [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36]
# determinant of the minor mod p: 1537748715

# pool Phi_L, L = 7, p = 2^31 - 1, rank = 42
# evaluation point: band l -> coefficients F_a of F_l = sum_a F_a z0^(2l-a) z1^a
F_1 = [2, 4, -4]
F_2 = [-3, -3, 1, -3, -1]
F_3 = [7, 8, 7, 7, -1, 6, 6]
F_4 = [-6, -1, 0, 0, -7, 6, 1, -3, 8]
F_5 = [5, 0, 1, -3, 9, -8, -5, -1, 1, -1, -3]
F_6 = [-3, 5, 5, -4, 6, -1, -9, 0, -8, 5, -7, 4, 6]
F_7 = [-3, -6, -1, -6, 0, -5, -6, -3, -9, -5, 6, -3, 3, 7, -7]
# rows of the minor (component labels): ['P1', 'P2', 'P3', 'P4', 'P5', 'P6', 'P7', 'B112', 'B123', 'B134', 'B145', 'B156', 'B167', 'B222', 'B224', 'B233', 'B235', 'B244', 'B246', 'B255', 'B257', 'B266', 'B277', 'B334', 'B336', 'B345', 'B347', 'B356', 'B367', 'B444', 'B446', 'B455', 'B457', 'B466', 'B477', 'B556', 'B567', 'B666', 'B677', 'B4', 'C6', 'Disc10']
# columns of the minor (coordinate indices, bands concatenated): [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 48]
# determinant of the minor mod p: 1517940511

# pool Phi_L^+, L = 7, p = 2^31 - 1, rank = 50
# evaluation point: band l -> coefficients F_a of F_l = sum_a F_a z0^(2l-a) z1^a
F_1 = [2, 4, -4]
F_2 = [-3, -3, 1, -3, -1]
F_3 = [7, 8, 7, 7, -1, 6, 6]
F_4 = [-6, -1, 0, 0, -7, 6, 1, -3, 8]
F_5 = [5, 0, 1, -3, 9, -8, -5, -1, 1, -1, -3]
F_6 = [-3, 5, 5, -4, 6, -1, -9, 0, -8, 5, -7, 4, 6]
F_7 = [-3, -6, -1, -6, 0, -5, -6, -3, -9, -5, 6, -3, 3, 7, -7]
# rows of the minor (component labels): ['P1', 'P2', 'P3', 'P4', 'P5', 'P6', 'P7', 'B112', 'B123', 'B134', 'B145', 'B156', 'B167', 'B222', 'B224', 'B233', 'B235', 'B244', 'B246', 'B255', 'B257', 'B266', 'B277', 'B334', 'B336', 'B345', 'B347', 'B356', 'B367', 'B444', 'B446', 'B455', 'B457', 'B466', 'B477', 'B556', 'B567', 'B666', 'B677', 'B4', 'C6', 'Disc10', 'B234', 'B245', 'B256', 'B267', 'B346', 'B357', 'B456', 'B467']
# columns of the minor (coordinate indices, bands concatenated): [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49]
# determinant of the minor mod p: 1070553801

# pool Phi_L, L = 8, p = 2^31 - 1, rank = 57
# evaluation point: band l -> coefficients F_a of F_l = sum_a F_a z0^(2l-a) z1^a
F_1 = [2, 4, -4]
F_2 = [-3, -3, 1, -3, -1]
F_3 = [7, 8, 7, 7, -1, 6, 6]
F_4 = [-6, -1, 0, 0, -7, 6, 1, -3, 8]
F_5 = [5, 0, 1, -3, 9, -8, -5, -1, 1, -1, -3]
F_6 = [-3, 5, 5, -4, 6, -1, -9, 0, -8, 5, -7, 4, 6]
F_7 = [-3, -6, -1, -6, 0, -5, -6, -3, -9, -5, 6, -3, 3, 7, -7]
F_8 = [-1, 3, -4, 0, 8, 3, 1, 2, -9, 8, -2, 0, -3, 4, 3, 1, 0]
# rows of the minor (component labels): ['P1', 'P2', 'P3', 'P4', 'P5', 'P6', 'P7', 'P8', 'B112', 'B123', 'B134', 'B145', 'B156', 'B167', 'B178', 'B222', 'B224', 'B233', 'B235', 'B244', 'B246', 'B255', 'B257', 'B266', 'B268', 'B277', 'B288', 'B334', 'B336', 'B345', 'B347', 'B356', 'B358', 'B367', 'B378', 'B444', 'B446', 'B448', 'B455', 'B457', 'B466', 'B468', 'B477', 'B488', 'B556', 'B558', 'B567', 'B578', 'B666', 'B668', 'B677', 'B688', 'B778', 'B888', 'B4', 'C6', 'Disc10']
# columns of the minor (coordinate indices, bands concatenated): [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 63, 64]
# determinant of the minor mod p: 576732149

# pool Phi_L^+, L = 8, p = 2^31 - 1, rank = 71
# evaluation point: band l -> coefficients F_a of F_l = sum_a F_a z0^(2l-a) z1^a
F_1 = [2, 4, -4]
F_2 = [-3, -3, 1, -3, -1]
F_3 = [7, 8, 7, 7, -1, 6, 6]
F_4 = [-6, -1, 0, 0, -7, 6, 1, -3, 8]
F_5 = [5, 0, 1, -3, 9, -8, -5, -1, 1, -1, -3]
F_6 = [-3, 5, 5, -4, 6, -1, -9, 0, -8, 5, -7, 4, 6]
F_7 = [-3, -6, -1, -6, 0, -5, -6, -3, -9, -5, 6, -3, 3, 7, -7]
F_8 = [-1, 3, -4, 0, 8, 3, 1, 2, -9, 8, -2, 0, -3, 4, 3, 1, 0]
# rows of the minor (component labels): ['P1', 'P2', 'P3', 'P4', 'P5', 'P6', 'P7', 'P8', 'B112', 'B123', 'B134', 'B145', 'B156', 'B167', 'B178', 'B222', 'B224', 'B233', 'B235', 'B244', 'B246', 'B255', 'B257', 'B266', 'B268', 'B277', 'B288', 'B334', 'B336', 'B345', 'B347', 'B356', 'B358', 'B367', 'B378', 'B444', 'B446', 'B448', 'B455', 'B457', 'B466', 'B468', 'B477', 'B488', 'B556', 'B558', 'B567', 'B578', 'B666', 'B668', 'B677', 'B688', 'B778', 'B888', 'B4', 'C6', 'Disc10', 'B234', 'B245', 'B256', 'B267', 'B278', 'B346', 'B357', 'B368', 'B456', 'B458', 'B467', 'B478', 'B568', 'B678']
# columns of the minor (coordinate indices, bands concatenated): [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70]
# determinant of the minor mod p: 925265012

# pool Phi_L, L = 9, p = 2^31 - 1, rank = 72
# evaluation point: band l -> coefficients F_a of F_l = sum_a F_a z0^(2l-a) z1^a
F_1 = [2, 4, -4]
F_2 = [-3, -3, 1, -3, -1]
F_3 = [7, 8, 7, 7, -1, 6, 6]
F_4 = [-6, -1, 0, 0, -7, 6, 1, -3, 8]
F_5 = [5, 0, 1, -3, 9, -8, -5, -1, 1, -1, -3]
F_6 = [-3, 5, 5, -4, 6, -1, -9, 0, -8, 5, -7, 4, 6]
F_7 = [-3, -6, -1, -6, 0, -5, -6, -3, -9, -5, 6, -3, 3, 7, -7]
F_8 = [-1, 3, -4, 0, 8, 3, 1, 2, -9, 8, -2, 0, -3, 4, 3, 1, 0]
F_9 = [3, -5, -7, -5, 3, -7, -4, -5, 2, 7, 0, 3, -4, -8, -9, -3, 4, -2, -4]
# rows of the minor (component labels): ['P1', 'P2', 'P3', 'P4', 'P5', 'P6', 'P7', 'P8', 'P9', 'B112', 'B123', 'B134', 'B145', 'B156', 'B167', 'B178', 'B189', 'B222', 'B224', 'B233', 'B235', 'B244', 'B246', 'B255', 'B257', 'B266', 'B268', 'B277', 'B279', 'B288', 'B299', 'B334', 'B336', 'B345', 'B347', 'B356', 'B358', 'B367', 'B369', 'B378', 'B389', 'B444', 'B446', 'B448', 'B455', 'B457', 'B459', 'B466', 'B468', 'B477', 'B479', 'B488', 'B499', 'B556', 'B558', 'B567', 'B569', 'B578', 'B589', 'B666', 'B668', 'B677', 'B679', 'B688', 'B699', 'B778', 'B789', 'B888', 'B899', 'B4', 'C6', 'Disc10']
# columns of the minor (coordinate indices, bands concatenated): [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 80]
# determinant of the minor mod p: 1209637017

# pool Phi_L^+, L = 9, p = 2^31 - 1, rank = 92
# evaluation point: band l -> coefficients F_a of F_l = sum_a F_a z0^(2l-a) z1^a
F_1 = [2, 4, -4]
F_2 = [-3, -3, 1, -3, -1]
F_3 = [7, 8, 7, 7, -1, 6, 6]
F_4 = [-6, -1, 0, 0, -7, 6, 1, -3, 8]
F_5 = [5, 0, 1, -3, 9, -8, -5, -1, 1, -1, -3]
F_6 = [-3, 5, 5, -4, 6, -1, -9, 0, -8, 5, -7, 4, 6]
F_7 = [-3, -6, -1, -6, 0, -5, -6, -3, -9, -5, 6, -3, 3, 7, -7]
F_8 = [-1, 3, -4, 0, 8, 3, 1, 2, -9, 8, -2, 0, -3, 4, 3, 1, 0]
F_9 = [3, -5, -7, -5, 3, -7, -4, -5, 2, 7, 0, 3, -4, -8, -9, -3, 4, -2, -4]
# rows of the minor (component labels): ['P1', 'P2', 'P3', 'P4', 'P5', 'P6', 'P7', 'P8', 'P9', 'B112', 'B123', 'B134', 'B145', 'B156', 'B167', 'B178', 'B189', 'B222', 'B224', 'B233', 'B235', 'B244', 'B246', 'B255', 'B257', 'B266', 'B268', 'B277', 'B279', 'B288', 'B299', 'B334', 'B336', 'B345', 'B347', 'B356', 'B358', 'B367', 'B369', 'B378', 'B389', 'B444', 'B446', 'B448', 'B455', 'B457', 'B459', 'B466', 'B468', 'B477', 'B479', 'B488', 'B499', 'B556', 'B558', 'B567', 'B569', 'B578', 'B589', 'B666', 'B668', 'B677', 'B679', 'B688', 'B699', 'B778', 'B789', 'B888', 'B899', 'B4', 'C6', 'Disc10', 'B234', 'B245', 'B256', 'B267', 'B278', 'B289', 'B346', 'B357', 'B368', 'B379', 'B456', 'B458', 'B467', 'B469', 'B478', 'B489', 'B568', 'B579', 'B678', 'B689']
# columns of the minor (coordinate indices, bands concatenated): [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91]
# determinant of the minor mod p: 1731539001

# pool Phi_L, L = 10, p = 2^31 - 1, rank = 93
# evaluation point: band l -> coefficients F_a of F_l = sum_a F_a z0^(2l-a) z1^a
F_1 = [2, 4, -4]
F_2 = [-3, -3, 1, -3, -1]
F_3 = [7, 8, 7, 7, -1, 6, 6]
F_4 = [-6, -1, 0, 0, -7, 6, 1, -3, 8]
F_5 = [5, 0, 1, -3, 9, -8, -5, -1, 1, -1, -3]
F_6 = [-3, 5, 5, -4, 6, -1, -9, 0, -8, 5, -7, 4, 6]
F_7 = [-3, -6, -1, -6, 0, -5, -6, -3, -9, -5, 6, -3, 3, 7, -7]
F_8 = [-1, 3, -4, 0, 8, 3, 1, 2, -9, 8, -2, 0, -3, 4, 3, 1, 0]
F_9 = [3, -5, -7, -5, 3, -7, -4, -5, 2, 7, 0, 3, -4, -8, -9, -3, 4, -2, -4]
F_10 = [1, 0, -7, 0, -4, 8, 7, 2, 0, 6, 0, 6, -7, 1, 9, 5, -9, 2, -5, 4, -5]
# rows of the minor (component labels): ['P1', 'P2', 'P3', 'P4', 'P5', 'P6', 'P7', 'P8', 'P9', 'P10', 'B112', 'B123', 'B134', 'B145', 'B156', 'B167', 'B178', 'B189', 'B1910', 'B222', 'B224', 'B233', 'B235', 'B244', 'B246', 'B255', 'B257', 'B266', 'B268', 'B277', 'B279', 'B288', 'B2810', 'B299', 'B21010', 'B334', 'B336', 'B345', 'B347', 'B356', 'B358', 'B367', 'B369', 'B378', 'B3710', 'B389', 'B3910', 'B444', 'B446', 'B448', 'B455', 'B457', 'B459', 'B466', 'B468', 'B4610', 'B477', 'B479', 'B488', 'B4810', 'B499', 'B41010', 'B556', 'B558', 'B5510', 'B567', 'B569', 'B578', 'B5710', 'B589', 'B5910', 'B666', 'B668', 'B6610', 'B677', 'B679', 'B688', 'B6810', 'B699', 'B61010', 'B778', 'B7710', 'B789', 'B7910', 'B888', 'B8810', 'B899', 'B81010', 'B9910', 'B101010', 'B4', 'C6', 'Disc10']
# columns of the minor (coordinate indices, bands concatenated): [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 99, 100]
# determinant of the minor mod p: 2072488433

# pool Phi_L^+, L = 10, p = 2^31 - 1, rank = 117
# evaluation point: band l -> coefficients F_a of F_l = sum_a F_a z0^(2l-a) z1^a
F_1 = [2, 4, -4]
F_2 = [-3, -3, 1, -3, -1]
F_3 = [7, 8, 7, 7, -1, 6, 6]
F_4 = [-6, -1, 0, 0, -7, 6, 1, -3, 8]
F_5 = [5, 0, 1, -3, 9, -8, -5, -1, 1, -1, -3]
F_6 = [-3, 5, 5, -4, 6, -1, -9, 0, -8, 5, -7, 4, 6]
F_7 = [-3, -6, -1, -6, 0, -5, -6, -3, -9, -5, 6, -3, 3, 7, -7]
F_8 = [-1, 3, -4, 0, 8, 3, 1, 2, -9, 8, -2, 0, -3, 4, 3, 1, 0]
F_9 = [3, -5, -7, -5, 3, -7, -4, -5, 2, 7, 0, 3, -4, -8, -9, -3, 4, -2, -4]
F_10 = [1, 0, -7, 0, -4, 8, 7, 2, 0, 6, 0, 6, -7, 1, 9, 5, -9, 2, -5, 4, -5]
# rows of the minor (component labels): ['P1', 'P2', 'P3', 'P4', 'P5', 'P6', 'P7', 'P8', 'P9', 'P10', 'B112', 'B123', 'B134', 'B145', 'B156', 'B167', 'B178', 'B189', 'B1910', 'B222', 'B224', 'B233', 'B235', 'B244', 'B246', 'B255', 'B257', 'B266', 'B268', 'B277', 'B279', 'B288', 'B2810', 'B299', 'B21010', 'B334', 'B336', 'B345', 'B347', 'B356', 'B358', 'B367', 'B369', 'B378', 'B3710', 'B389', 'B3910', 'B444', 'B446', 'B448', 'B455', 'B457', 'B459', 'B466', 'B468', 'B4610', 'B477', 'B479', 'B488', 'B4810', 'B499', 'B41010', 'B556', 'B558', 'B5510', 'B567', 'B569', 'B578', 'B5710', 'B589', 'B5910', 'B666', 'B668', 'B6610', 'B677', 'B679', 'B688', 'B6810', 'B699', 'B61010', 'B778', 'B7710', 'B789', 'B7910', 'B888', 'B8810', 'B899', 'B81010', 'B9910', 'B101010', 'B4', 'C6', 'Disc10', 'B234', 'B245', 'B256', 'B267', 'B278', 'B289', 'B2910', 'B346', 'B357', 'B368', 'B379', 'B3810', 'B456', 'B458', 'B467', 'B469', 'B478', 'B4710', 'B489', 'B4910', 'B568', 'B5610', 'B579', 'B5810']
# columns of the minor (coordinate indices, bands concatenated): [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116]
# determinant of the minor mod p: 1724853815

# pool Phi_L, L = 11, p = 2^31 - 1, rank = 114
# evaluation point: band l -> coefficients F_a of F_l = sum_a F_a z0^(2l-a) z1^a
F_1 = [2, 4, -4]
F_2 = [-3, -3, 1, -3, -1]
F_3 = [7, 8, 7, 7, -1, 6, 6]
F_4 = [-6, -1, 0, 0, -7, 6, 1, -3, 8]
F_5 = [5, 0, 1, -3, 9, -8, -5, -1, 1, -1, -3]
F_6 = [-3, 5, 5, -4, 6, -1, -9, 0, -8, 5, -7, 4, 6]
F_7 = [-3, -6, -1, -6, 0, -5, -6, -3, -9, -5, 6, -3, 3, 7, -7]
F_8 = [-1, 3, -4, 0, 8, 3, 1, 2, -9, 8, -2, 0, -3, 4, 3, 1, 0]
F_9 = [3, -5, -7, -5, 3, -7, -4, -5, 2, 7, 0, 3, -4, -8, -9, -3, 4, -2, -4]
F_10 = [1, 0, -7, 0, -4, 8, 7, 2, 0, 6, 0, 6, -7, 1, 9, 5, -9, 2, -5, 4, -5]
F_11 = [-6, -9, 6, 5, 1, 8, 3, -8, 5, -9, 4, 8, -5, 1, 7, 7, -5, 5, 5, -5, -4, -4, -2]
# rows of the minor (component labels): ['P1', 'P2', 'P3', 'P4', 'P5', 'P6', 'P7', 'P8', 'P9', 'P10', 'P11', 'B112', 'B123', 'B134', 'B145', 'B156', 'B167', 'B178', 'B189', 'B1910', 'B11011', 'B222', 'B224', 'B233', 'B235', 'B244', 'B246', 'B255', 'B257', 'B266', 'B268', 'B277', 'B279', 'B288', 'B2810', 'B299', 'B2911', 'B21010', 'B21111', 'B334', 'B336', 'B345', 'B347', 'B356', 'B358', 'B367', 'B369', 'B378', 'B3710', 'B389', 'B3811', 'B3910', 'B31011', 'B444', 'B446', 'B448', 'B455', 'B457', 'B459', 'B466', 'B468', 'B4610', 'B477', 'B479', 'B4711', 'B488', 'B4810', 'B499', 'B4911', 'B41010', 'B41111', 'B556', 'B558', 'B5510', 'B567', 'B569', 'B5611', 'B578', 'B5710', 'B589', 'B5811', 'B5910', 'B51011', 'B666', 'B668', 'B6610', 'B677', 'B679', 'B6711', 'B688', 'B6810', 'B699', 'B6911', 'B61010', 'B61111', 'B778', 'B7710', 'B789', 'B7811', 'B7910', 'B71011', 'B888', 'B8810', 'B899', 'B8911', 'B81010', 'B81111', 'B9910', 'B91011', 'B101010', 'B101111', 'B4', 'C6', 'Disc10']
# columns of the minor (coordinate indices, bands concatenated): [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 120]
# determinant of the minor mod p: 1962603753

# pool Phi_L^+, L = 11, p = 2^31 - 1, rank = 140
# evaluation point: band l -> coefficients F_a of F_l = sum_a F_a z0^(2l-a) z1^a
F_1 = [2, 4, -4]
F_2 = [-3, -3, 1, -3, -1]
F_3 = [7, 8, 7, 7, -1, 6, 6]
F_4 = [-6, -1, 0, 0, -7, 6, 1, -3, 8]
F_5 = [5, 0, 1, -3, 9, -8, -5, -1, 1, -1, -3]
F_6 = [-3, 5, 5, -4, 6, -1, -9, 0, -8, 5, -7, 4, 6]
F_7 = [-3, -6, -1, -6, 0, -5, -6, -3, -9, -5, 6, -3, 3, 7, -7]
F_8 = [-1, 3, -4, 0, 8, 3, 1, 2, -9, 8, -2, 0, -3, 4, 3, 1, 0]
F_9 = [3, -5, -7, -5, 3, -7, -4, -5, 2, 7, 0, 3, -4, -8, -9, -3, 4, -2, -4]
F_10 = [1, 0, -7, 0, -4, 8, 7, 2, 0, 6, 0, 6, -7, 1, 9, 5, -9, 2, -5, 4, -5]
F_11 = [-6, -9, 6, 5, 1, 8, 3, -8, 5, -9, 4, 8, -5, 1, 7, 7, -5, 5, 5, -5, -4, -4, -2]
# rows of the minor (component labels): ['P1', 'P2', 'P3', 'P4', 'P5', 'P6', 'P7', 'P8', 'P9', 'P10', 'P11', 'B112', 'B123', 'B134', 'B145', 'B156', 'B167', 'B178', 'B189', 'B1910', 'B11011', 'B222', 'B224', 'B233', 'B235', 'B244', 'B246', 'B255', 'B257', 'B266', 'B268', 'B277', 'B279', 'B288', 'B2810', 'B299', 'B2911', 'B21010', 'B21111', 'B334', 'B336', 'B345', 'B347', 'B356', 'B358', 'B367', 'B369', 'B378', 'B3710', 'B389', 'B3811', 'B3910', 'B31011', 'B444', 'B446', 'B448', 'B455', 'B457', 'B459', 'B466', 'B468', 'B4610', 'B477', 'B479', 'B4711', 'B488', 'B4810', 'B499', 'B4911', 'B41010', 'B41111', 'B556', 'B558', 'B5510', 'B567', 'B569', 'B5611', 'B578', 'B5710', 'B589', 'B5811', 'B5910', 'B51011', 'B666', 'B668', 'B6610', 'B677', 'B679', 'B6711', 'B688', 'B6810', 'B699', 'B6911', 'B61010', 'B61111', 'B778', 'B7710', 'B789', 'B7811', 'B7910', 'B71011', 'B888', 'B8810', 'B899', 'B8911', 'B81010', 'B81111', 'B9910', 'B91011', 'B101010', 'B101111', 'B4', 'C6', 'Disc10', 'B234', 'B245', 'B256', 'B267', 'B278', 'B289', 'B2910', 'B21011', 'B346', 'B357', 'B368', 'B379', 'B3810', 'B3911', 'B456', 'B458', 'B467', 'B469', 'B478', 'B4710', 'B489', 'B4811', 'B4910', 'B41011', 'B568', 'B5610']
# columns of the minor (coordinate indices, bands concatenated): [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139]
# determinant of the minor mod p: 2076990829

# pool Phi_L, L = 12, p = 2^31 - 1, rank = 142
# evaluation point: band l -> coefficients F_a of F_l = sum_a F_a z0^(2l-a) z1^a
F_1 = [2, 4, -4]
F_2 = [-3, -3, 1, -3, -1]
F_3 = [7, 8, 7, 7, -1, 6, 6]
F_4 = [-6, -1, 0, 0, -7, 6, 1, -3, 8]
F_5 = [5, 0, 1, -3, 9, -8, -5, -1, 1, -1, -3]
F_6 = [-3, 5, 5, -4, 6, -1, -9, 0, -8, 5, -7, 4, 6]
F_7 = [-3, -6, -1, -6, 0, -5, -6, -3, -9, -5, 6, -3, 3, 7, -7]
F_8 = [-1, 3, -4, 0, 8, 3, 1, 2, -9, 8, -2, 0, -3, 4, 3, 1, 0]
F_9 = [3, -5, -7, -5, 3, -7, -4, -5, 2, 7, 0, 3, -4, -8, -9, -3, 4, -2, -4]
F_10 = [1, 0, -7, 0, -4, 8, 7, 2, 0, 6, 0, 6, -7, 1, 9, 5, -9, 2, -5, 4, -5]
F_11 = [-6, -9, 6, 5, 1, 8, 3, -8, 5, -9, 4, 8, -5, 1, 7, 7, -5, 5, 5, -5, -4, -4, -2]
F_12 = [-9, -6, -5, 9, -2, 2, -7, 5, 4, -8, 9, -9, -4, 9, 8, 0, 7, 8, -6, -5, -2, 1, 0, 4, 9]
# rows of the minor (component labels): ['P1', 'P2', 'P3', 'P4', 'P5', 'P6', 'P7', 'P8', 'P9', 'P10', 'P11', 'P12', 'B112', 'B123', 'B134', 'B145', 'B156', 'B167', 'B178', 'B189', 'B1910', 'B11011', 'B11112', 'B222', 'B224', 'B233', 'B235', 'B244', 'B246', 'B255', 'B257', 'B266', 'B268', 'B277', 'B279', 'B288', 'B2810', 'B299', 'B2911', 'B21010', 'B21012', 'B21111', 'B21212', 'B334', 'B336', 'B345', 'B347', 'B356', 'B358', 'B367', 'B369', 'B378', 'B3710', 'B389', 'B3811', 'B3910', 'B3912', 'B31011', 'B31112', 'B444', 'B446', 'B448', 'B455', 'B457', 'B459', 'B466', 'B468', 'B4610', 'B477', 'B479', 'B4711', 'B488', 'B4810', 'B4812', 'B499', 'B4911', 'B41010', 'B41012', 'B41111', 'B41212', 'B556', 'B558', 'B5510', 'B567', 'B569', 'B5611', 'B578', 'B5710', 'B5712', 'B589', 'B5811', 'B5910', 'B5912', 'B51011', 'B51112', 'B666', 'B668', 'B6610', 'B6612', 'B677', 'B679', 'B6711', 'B688', 'B6810', 'B6812', 'B699', 'B6911', 'B61010', 'B61012', 'B61111', 'B61212', 'B778', 'B7710', 'B7712', 'B789', 'B7811', 'B7910', 'B7912', 'B71011', 'B71112', 'B888', 'B8810', 'B8812', 'B899', 'B8911', 'B81010', 'B81012', 'B81111', 'B81212', 'B9910', 'B9912', 'B91011', 'B91112', 'B101010', 'B101012', 'B101111', 'B101212', 'B111112', 'B121212', 'B4', 'C6', 'Disc10']
# columns of the minor (coordinate indices, bands concatenated): [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 143, 144]
# determinant of the minor mod p: 177977541

# pool Phi_L^+, L = 12, p = 2^31 - 1, rank = 165
# evaluation point: band l -> coefficients F_a of F_l = sum_a F_a z0^(2l-a) z1^a
F_1 = [2, 4, -4]
F_2 = [-3, -3, 1, -3, -1]
F_3 = [7, 8, 7, 7, -1, 6, 6]
F_4 = [-6, -1, 0, 0, -7, 6, 1, -3, 8]
F_5 = [5, 0, 1, -3, 9, -8, -5, -1, 1, -1, -3]
F_6 = [-3, 5, 5, -4, 6, -1, -9, 0, -8, 5, -7, 4, 6]
F_7 = [-3, -6, -1, -6, 0, -5, -6, -3, -9, -5, 6, -3, 3, 7, -7]
F_8 = [-1, 3, -4, 0, 8, 3, 1, 2, -9, 8, -2, 0, -3, 4, 3, 1, 0]
F_9 = [3, -5, -7, -5, 3, -7, -4, -5, 2, 7, 0, 3, -4, -8, -9, -3, 4, -2, -4]
F_10 = [1, 0, -7, 0, -4, 8, 7, 2, 0, 6, 0, 6, -7, 1, 9, 5, -9, 2, -5, 4, -5]
F_11 = [-6, -9, 6, 5, 1, 8, 3, -8, 5, -9, 4, 8, -5, 1, 7, 7, -5, 5, 5, -5, -4, -4, -2]
F_12 = [-9, -6, -5, 9, -2, 2, -7, 5, 4, -8, 9, -9, -4, 9, 8, 0, 7, 8, -6, -5, -2, 1, 0, 4, 9]
# rows of the minor (component labels): ['P1', 'P2', 'P3', 'P4', 'P5', 'P6', 'P7', 'P8', 'P9', 'P10', 'P11', 'P12', 'B112', 'B123', 'B134', 'B145', 'B156', 'B167', 'B178', 'B189', 'B1910', 'B11011', 'B11112', 'B222', 'B224', 'B233', 'B235', 'B244', 'B246', 'B255', 'B257', 'B266', 'B268', 'B277', 'B279', 'B288', 'B2810', 'B299', 'B2911', 'B21010', 'B21012', 'B21111', 'B21212', 'B334', 'B336', 'B345', 'B347', 'B356', 'B358', 'B367', 'B369', 'B378', 'B3710', 'B389', 'B3811', 'B3910', 'B3912', 'B31011', 'B31112', 'B444', 'B446', 'B448', 'B455', 'B457', 'B459', 'B466', 'B468', 'B4610', 'B477', 'B479', 'B4711', 'B488', 'B4810', 'B4812', 'B499', 'B4911', 'B41010', 'B41012', 'B41111', 'B41212', 'B556', 'B558', 'B5510', 'B567', 'B569', 'B5611', 'B578', 'B5710', 'B5712', 'B589', 'B5811', 'B5910', 'B5912', 'B51011', 'B51112', 'B666', 'B668', 'B6610', 'B6612', 'B677', 'B679', 'B6711', 'B688', 'B6810', 'B6812', 'B699', 'B6911', 'B61010', 'B61012', 'B61111', 'B61212', 'B778', 'B7710', 'B7712', 'B789', 'B7811', 'B7910', 'B7912', 'B71011', 'B71112', 'B888', 'B8810', 'B8812', 'B899', 'B8911', 'B81010', 'B81012', 'B81111', 'B81212', 'B9910', 'B9912', 'B91011', 'B91112', 'B101010', 'B101012', 'B101111', 'B101212', 'B111112', 'B121212', 'B4', 'C6', 'Disc10', 'B234', 'B245', 'B256', 'B267', 'B278', 'B289', 'B2910', 'B21011', 'B21112', 'B346', 'B357', 'B368', 'B379', 'B3810', 'B3911', 'B31012', 'B456', 'B458', 'B467', 'B469', 'B478', 'B4710', 'B489']
# columns of the minor (coordinate indices, bands concatenated): [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 162, 163, 164]
# determinant of the minor mod p: 724320045

# pool Phi_L, L = 13, p = 2^31 - 1, rank = 170
# evaluation point: band l -> coefficients F_a of F_l = sum_a F_a z0^(2l-a) z1^a
F_1 = [2, 4, -4]
F_2 = [-3, -3, 1, -3, -1]
F_3 = [7, 8, 7, 7, -1, 6, 6]
F_4 = [-6, -1, 0, 0, -7, 6, 1, -3, 8]
F_5 = [5, 0, 1, -3, 9, -8, -5, -1, 1, -1, -3]
F_6 = [-3, 5, 5, -4, 6, -1, -9, 0, -8, 5, -7, 4, 6]
F_7 = [-3, -6, -1, -6, 0, -5, -6, -3, -9, -5, 6, -3, 3, 7, -7]
F_8 = [-1, 3, -4, 0, 8, 3, 1, 2, -9, 8, -2, 0, -3, 4, 3, 1, 0]
F_9 = [3, -5, -7, -5, 3, -7, -4, -5, 2, 7, 0, 3, -4, -8, -9, -3, 4, -2, -4]
F_10 = [1, 0, -7, 0, -4, 8, 7, 2, 0, 6, 0, 6, -7, 1, 9, 5, -9, 2, -5, 4, -5]
F_11 = [-6, -9, 6, 5, 1, 8, 3, -8, 5, -9, 4, 8, -5, 1, 7, 7, -5, 5, 5, -5, -4, -4, -2]
F_12 = [-9, -6, -5, 9, -2, 2, -7, 5, 4, -8, 9, -9, -4, 9, 8, 0, 7, 8, -6, -5, -2, 1, 0, 4, 9]
F_13 = [-5, -6, -6, -6, -2, 4, -1, -8, 5, -4, 7, -4, 8, 5, -1, 6, -7, -1, -8, -5, 3, 5, -2, 7, 9, 3, -1]
# rows of the minor (component labels): ['P1', 'P2', 'P3', 'P4', 'P5', 'P6', 'P7', 'P8', 'P9', 'P10', 'P11', 'P12', 'P13', 'B112', 'B123', 'B134', 'B145', 'B156', 'B167', 'B178', 'B189', 'B1910', 'B11011', 'B11112', 'B11213', 'B222', 'B224', 'B233', 'B235', 'B244', 'B246', 'B255', 'B257', 'B266', 'B268', 'B277', 'B279', 'B288', 'B2810', 'B299', 'B2911', 'B21010', 'B21012', 'B21111', 'B21113', 'B21212', 'B21313', 'B334', 'B336', 'B345', 'B347', 'B356', 'B358', 'B367', 'B369', 'B378', 'B3710', 'B389', 'B3811', 'B3910', 'B3912', 'B31011', 'B31013', 'B31112', 'B31213', 'B444', 'B446', 'B448', 'B455', 'B457', 'B459', 'B466', 'B468', 'B4610', 'B477', 'B479', 'B4711', 'B488', 'B4810', 'B4812', 'B499', 'B4911', 'B4913', 'B41010', 'B41012', 'B41111', 'B41113', 'B41212', 'B41313', 'B556', 'B558', 'B5510', 'B567', 'B569', 'B5611', 'B578', 'B5710', 'B5712', 'B589', 'B5811', 'B5813', 'B5910', 'B5912', 'B51011', 'B51013', 'B51112', 'B51213', 'B666', 'B668', 'B6610', 'B6612', 'B677', 'B679', 'B6711', 'B6713', 'B688', 'B6810', 'B6812', 'B699', 'B6911', 'B6913', 'B61010', 'B61012', 'B61111', 'B61113', 'B61212', 'B61313', 'B778', 'B7710', 'B7712', 'B789', 'B7811', 'B7813', 'B7910', 'B7912', 'B71011', 'B71013', 'B71112', 'B71213', 'B888', 'B8810', 'B8812', 'B899', 'B8911', 'B8913', 'B81010', 'B81012', 'B81111', 'B81113', 'B81212', 'B81313', 'B9910', 'B9912', 'B91011', 'B91013', 'B91112', 'B91213', 'B101010', 'B101012', 'B101111', 'B101113', 'B101212', 'B101313', 'B111112', 'B111213', 'B121212', 'B121313', 'B4', 'C6', 'Disc10']
# columns of the minor (coordinate indices, bands concatenated): [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 162, 163, 164, 165, 166, 167, 168, 169]
# determinant of the minor mod p: 1047359096

# pool Phi_L^+, L = 13, p = 2^31 - 1, rank = 192
# evaluation point: band l -> coefficients F_a of F_l = sum_a F_a z0^(2l-a) z1^a
F_1 = [2, 4, -4]
F_2 = [-3, -3, 1, -3, -1]
F_3 = [7, 8, 7, 7, -1, 6, 6]
F_4 = [-6, -1, 0, 0, -7, 6, 1, -3, 8]
F_5 = [5, 0, 1, -3, 9, -8, -5, -1, 1, -1, -3]
F_6 = [-3, 5, 5, -4, 6, -1, -9, 0, -8, 5, -7, 4, 6]
F_7 = [-3, -6, -1, -6, 0, -5, -6, -3, -9, -5, 6, -3, 3, 7, -7]
F_8 = [-1, 3, -4, 0, 8, 3, 1, 2, -9, 8, -2, 0, -3, 4, 3, 1, 0]
F_9 = [3, -5, -7, -5, 3, -7, -4, -5, 2, 7, 0, 3, -4, -8, -9, -3, 4, -2, -4]
F_10 = [1, 0, -7, 0, -4, 8, 7, 2, 0, 6, 0, 6, -7, 1, 9, 5, -9, 2, -5, 4, -5]
F_11 = [-6, -9, 6, 5, 1, 8, 3, -8, 5, -9, 4, 8, -5, 1, 7, 7, -5, 5, 5, -5, -4, -4, -2]
F_12 = [-9, -6, -5, 9, -2, 2, -7, 5, 4, -8, 9, -9, -4, 9, 8, 0, 7, 8, -6, -5, -2, 1, 0, 4, 9]
F_13 = [-5, -6, -6, -6, -2, 4, -1, -8, 5, -4, 7, -4, 8, 5, -1, 6, -7, -1, -8, -5, 3, 5, -2, 7, 9, 3, -1]
# rows of the minor (component labels): ['P1', 'P2', 'P3', 'P4', 'P5', 'P6', 'P7', 'P8', 'P9', 'P10', 'P11', 'P12', 'P13', 'B112', 'B123', 'B134', 'B145', 'B156', 'B167', 'B178', 'B189', 'B1910', 'B11011', 'B11112', 'B11213', 'B222', 'B224', 'B233', 'B235', 'B244', 'B246', 'B255', 'B257', 'B266', 'B268', 'B277', 'B279', 'B288', 'B2810', 'B299', 'B2911', 'B21010', 'B21012', 'B21111', 'B21113', 'B21212', 'B21313', 'B334', 'B336', 'B345', 'B347', 'B356', 'B358', 'B367', 'B369', 'B378', 'B3710', 'B389', 'B3811', 'B3910', 'B3912', 'B31011', 'B31013', 'B31112', 'B31213', 'B444', 'B446', 'B448', 'B455', 'B457', 'B459', 'B466', 'B468', 'B4610', 'B477', 'B479', 'B4711', 'B488', 'B4810', 'B4812', 'B499', 'B4911', 'B4913', 'B41010', 'B41012', 'B41111', 'B41113', 'B41212', 'B41313', 'B556', 'B558', 'B5510', 'B567', 'B569', 'B5611', 'B578', 'B5710', 'B5712', 'B589', 'B5811', 'B5813', 'B5910', 'B5912', 'B51011', 'B51013', 'B51112', 'B51213', 'B666', 'B668', 'B6610', 'B6612', 'B677', 'B679', 'B6711', 'B6713', 'B688', 'B6810', 'B6812', 'B699', 'B6911', 'B6913', 'B61010', 'B61012', 'B61111', 'B61113', 'B61212', 'B61313', 'B778', 'B7710', 'B7712', 'B789', 'B7811', 'B7813', 'B7910', 'B7912', 'B71011', 'B71013', 'B71112', 'B71213', 'B888', 'B8810', 'B8812', 'B899', 'B8911', 'B8913', 'B81010', 'B81012', 'B81111', 'B81113', 'B81212', 'B81313', 'B9910', 'B9912', 'B91011', 'B91013', 'B91112', 'B91213', 'B101010', 'B101012', 'B101111', 'B101113', 'B101212', 'B101313', 'B111112', 'B111213', 'B121212', 'B121313', 'B4', 'C6', 'Disc10', 'B234', 'B245', 'B256', 'B267', 'B278', 'B289', 'B2910', 'B21011', 'B21112', 'B21213', 'B346', 'B357', 'B368', 'B379', 'B3810', 'B3911', 'B31012', 'B31113', 'B456', 'B458', 'B467', 'B469']
# columns of the minor (coordinate indices, bands concatenated): [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 162, 163, 164, 165, 166, 167, 168, 169, 170, 171, 172, 173, 174, 175, 176, 177, 178, 179, 180, 181, 182, 183, 184, 185, 186, 187, 188, 189, 190, 191]
# determinant of the minor mod p: 1996626132

# pool Phi_L, L = 14, p = 2^31 - 1, rank = 206
# evaluation point: band l -> coefficients F_a of F_l = sum_a F_a z0^(2l-a) z1^a
F_1 = [2, 4, -4]
F_2 = [-3, -3, 1, -3, -1]
F_3 = [7, 8, 7, 7, -1, 6, 6]
F_4 = [-6, -1, 0, 0, -7, 6, 1, -3, 8]
F_5 = [5, 0, 1, -3, 9, -8, -5, -1, 1, -1, -3]
F_6 = [-3, 5, 5, -4, 6, -1, -9, 0, -8, 5, -7, 4, 6]
F_7 = [-3, -6, -1, -6, 0, -5, -6, -3, -9, -5, 6, -3, 3, 7, -7]
F_8 = [-1, 3, -4, 0, 8, 3, 1, 2, -9, 8, -2, 0, -3, 4, 3, 1, 0]
F_9 = [3, -5, -7, -5, 3, -7, -4, -5, 2, 7, 0, 3, -4, -8, -9, -3, 4, -2, -4]
F_10 = [1, 0, -7, 0, -4, 8, 7, 2, 0, 6, 0, 6, -7, 1, 9, 5, -9, 2, -5, 4, -5]
F_11 = [-6, -9, 6, 5, 1, 8, 3, -8, 5, -9, 4, 8, -5, 1, 7, 7, -5, 5, 5, -5, -4, -4, -2]
F_12 = [-9, -6, -5, 9, -2, 2, -7, 5, 4, -8, 9, -9, -4, 9, 8, 0, 7, 8, -6, -5, -2, 1, 0, 4, 9]
F_13 = [-5, -6, -6, -6, -2, 4, -1, -8, 5, -4, 7, -4, 8, 5, -1, 6, -7, -1, -8, -5, 3, 5, -2, 7, 9, 3, -1]
F_14 = [-8, -2, 0, -2, 7, -4, 5, -2, -9, -9, -7, -4, -8, 0, 6, 5, -2, 0, 2, 1, -4, 4, -8, 0, -3, 6, 8, 1, 3]
# rows of the minor (component labels): ['P1', 'P2', 'P3', 'P4', 'P5', 'P6', 'P7', 'P8', 'P9', 'P10', 'P11', 'P12', 'P13', 'P14', 'B112', 'B123', 'B134', 'B145', 'B156', 'B167', 'B178', 'B189', 'B1910', 'B11011', 'B11112', 'B11213', 'B11314', 'B222', 'B224', 'B233', 'B235', 'B244', 'B246', 'B255', 'B257', 'B266', 'B268', 'B277', 'B279', 'B288', 'B2810', 'B299', 'B2911', 'B21010', 'B21012', 'B21111', 'B21113', 'B21212', 'B21214', 'B21313', 'B21414', 'B334', 'B336', 'B345', 'B347', 'B356', 'B358', 'B367', 'B369', 'B378', 'B3710', 'B389', 'B3811', 'B3910', 'B3912', 'B31011', 'B31013', 'B31112', 'B31114', 'B31213', 'B31314', 'B444', 'B446', 'B448', 'B455', 'B457', 'B459', 'B466', 'B468', 'B4610', 'B477', 'B479', 'B4711', 'B488', 'B4810', 'B4812', 'B499', 'B4911', 'B4913', 'B41010', 'B41012', 'B41014', 'B41111', 'B41113', 'B41212', 'B41214', 'B41313', 'B41414', 'B556', 'B558', 'B5510', 'B567', 'B569', 'B5611', 'B578', 'B5710', 'B5712', 'B589', 'B5811', 'B5813', 'B5910', 'B5912', 'B5914', 'B51011', 'B51013', 'B51112', 'B51114', 'B51213', 'B51314', 'B666', 'B668', 'B6610', 'B6612', 'B677', 'B679', 'B6711', 'B6713', 'B688', 'B6810', 'B6812', 'B6814', 'B699', 'B6911', 'B6913', 'B61010', 'B61012', 'B61014', 'B61111', 'B61113', 'B61212', 'B61214', 'B61313', 'B61414', 'B778', 'B7710', 'B7712', 'B7714', 'B789', 'B7811', 'B7813', 'B7910', 'B7912', 'B7914', 'B71011', 'B71013', 'B71112', 'B71114', 'B71213', 'B71314', 'B888', 'B8810', 'B8812', 'B8814', 'B899', 'B8911', 'B8913', 'B81010', 'B81012', 'B81014', 'B81111', 'B81113', 'B81212', 'B81214', 'B81313', 'B81414', 'B9910', 'B9912', 'B9914', 'B91011', 'B91013', 'B91112', 'B91114', 'B91213', 'B91314', 'B101010', 'B101012', 'B101014', 'B101111', 'B101113', 'B101212', 'B101214', 'B101313', 'B101414', 'B111112', 'B111114', 'B111213', 'B111314', 'B121212', 'B121214', 'B121313', 'B121414', 'B131314', 'B141414', 'B4', 'C6', 'Disc10']
# columns of the minor (coordinate indices, bands concatenated): [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 162, 163, 164, 165, 166, 167, 168, 169, 170, 171, 172, 173, 174, 175, 176, 177, 178, 179, 180, 181, 182, 183, 184, 185, 186, 187, 188, 189, 190, 191, 192, 193, 194, 195, 196, 197, 198, 199, 200, 201, 202, 203, 204, 205]
# determinant of the minor mod p: 130991861

# pool Phi_L^+, L = 14, p = 2^31 - 1, rank = 221
# evaluation point: band l -> coefficients F_a of F_l = sum_a F_a z0^(2l-a) z1^a
F_1 = [2, 4, -4]
F_2 = [-3, -3, 1, -3, -1]
F_3 = [7, 8, 7, 7, -1, 6, 6]
F_4 = [-6, -1, 0, 0, -7, 6, 1, -3, 8]
F_5 = [5, 0, 1, -3, 9, -8, -5, -1, 1, -1, -3]
F_6 = [-3, 5, 5, -4, 6, -1, -9, 0, -8, 5, -7, 4, 6]
F_7 = [-3, -6, -1, -6, 0, -5, -6, -3, -9, -5, 6, -3, 3, 7, -7]
F_8 = [-1, 3, -4, 0, 8, 3, 1, 2, -9, 8, -2, 0, -3, 4, 3, 1, 0]
F_9 = [3, -5, -7, -5, 3, -7, -4, -5, 2, 7, 0, 3, -4, -8, -9, -3, 4, -2, -4]
F_10 = [1, 0, -7, 0, -4, 8, 7, 2, 0, 6, 0, 6, -7, 1, 9, 5, -9, 2, -5, 4, -5]
F_11 = [-6, -9, 6, 5, 1, 8, 3, -8, 5, -9, 4, 8, -5, 1, 7, 7, -5, 5, 5, -5, -4, -4, -2]
F_12 = [-9, -6, -5, 9, -2, 2, -7, 5, 4, -8, 9, -9, -4, 9, 8, 0, 7, 8, -6, -5, -2, 1, 0, 4, 9]
F_13 = [-5, -6, -6, -6, -2, 4, -1, -8, 5, -4, 7, -4, 8, 5, -1, 6, -7, -1, -8, -5, 3, 5, -2, 7, 9, 3, -1]
F_14 = [-8, -2, 0, -2, 7, -4, 5, -2, -9, -9, -7, -4, -8, 0, 6, 5, -2, 0, 2, 1, -4, 4, -8, 0, -3, 6, 8, 1, 3]
# rows of the minor (component labels): ['P1', 'P2', 'P3', 'P4', 'P5', 'P6', 'P7', 'P8', 'P9', 'P10', 'P11', 'P12', 'P13', 'P14', 'B112', 'B123', 'B134', 'B145', 'B156', 'B167', 'B178', 'B189', 'B1910', 'B11011', 'B11112', 'B11213', 'B11314', 'B222', 'B224', 'B233', 'B235', 'B244', 'B246', 'B255', 'B257', 'B266', 'B268', 'B277', 'B279', 'B288', 'B2810', 'B299', 'B2911', 'B21010', 'B21012', 'B21111', 'B21113', 'B21212', 'B21214', 'B21313', 'B21414', 'B334', 'B336', 'B345', 'B347', 'B356', 'B358', 'B367', 'B369', 'B378', 'B3710', 'B389', 'B3811', 'B3910', 'B3912', 'B31011', 'B31013', 'B31112', 'B31114', 'B31213', 'B31314', 'B444', 'B446', 'B448', 'B455', 'B457', 'B459', 'B466', 'B468', 'B4610', 'B477', 'B479', 'B4711', 'B488', 'B4810', 'B4812', 'B499', 'B4911', 'B4913', 'B41010', 'B41012', 'B41014', 'B41111', 'B41113', 'B41212', 'B41214', 'B41313', 'B41414', 'B556', 'B558', 'B5510', 'B567', 'B569', 'B5611', 'B578', 'B5710', 'B5712', 'B589', 'B5811', 'B5813', 'B5910', 'B5912', 'B5914', 'B51011', 'B51013', 'B51112', 'B51114', 'B51213', 'B51314', 'B666', 'B668', 'B6610', 'B6612', 'B677', 'B679', 'B6711', 'B6713', 'B688', 'B6810', 'B6812', 'B6814', 'B699', 'B6911', 'B6913', 'B61010', 'B61012', 'B61014', 'B61111', 'B61113', 'B61212', 'B61214', 'B61313', 'B61414', 'B778', 'B7710', 'B7712', 'B7714', 'B789', 'B7811', 'B7813', 'B7910', 'B7912', 'B7914', 'B71011', 'B71013', 'B71112', 'B71114', 'B71213', 'B71314', 'B888', 'B8810', 'B8812', 'B8814', 'B899', 'B8911', 'B8913', 'B81010', 'B81012', 'B81014', 'B81111', 'B81113', 'B81212', 'B81214', 'B81313', 'B81414', 'B9910', 'B9912', 'B9914', 'B91011', 'B91013', 'B91112', 'B91114', 'B91213', 'B91314', 'B101010', 'B101012', 'B101014', 'B101111', 'B101113', 'B101212', 'B101214', 'B101313', 'B101414', 'B111112', 'B111114', 'B111213', 'B111314', 'B121212', 'B121214', 'B121313', 'B121414', 'B131314', 'B141414', 'B4', 'C6', 'Disc10', 'B234', 'B245', 'B256', 'B267', 'B278', 'B289', 'B2910', 'B21011', 'B21112', 'B21213', 'B21314', 'B346', 'B357', 'B368', 'B379']
# columns of the minor (coordinate indices, bands concatenated): [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 162, 163, 164, 165, 166, 167, 168, 169, 170, 171, 172, 173, 174, 175, 176, 177, 178, 179, 180, 181, 182, 183, 184, 185, 186, 187, 188, 189, 190, 191, 192, 193, 194, 195, 196, 197, 198, 199, 200, 201, 202, 203, 204, 205, 206, 207, 208, 209, 210, 211, 212, 213, 214, 215, 216, 217, 218, 219, 220]
# determinant of the minor mod p: 882434193

# pool Phi_L, L = 15, p = 2^31 - 1, rank = 242
# evaluation point: band l -> coefficients F_a of F_l = sum_a F_a z0^(2l-a) z1^a
F_1 = [2, 4, -4]
F_2 = [-3, -3, 1, -3, -1]
F_3 = [7, 8, 7, 7, -1, 6, 6]
F_4 = [-6, -1, 0, 0, -7, 6, 1, -3, 8]
F_5 = [5, 0, 1, -3, 9, -8, -5, -1, 1, -1, -3]
F_6 = [-3, 5, 5, -4, 6, -1, -9, 0, -8, 5, -7, 4, 6]
F_7 = [-3, -6, -1, -6, 0, -5, -6, -3, -9, -5, 6, -3, 3, 7, -7]
F_8 = [-1, 3, -4, 0, 8, 3, 1, 2, -9, 8, -2, 0, -3, 4, 3, 1, 0]
F_9 = [3, -5, -7, -5, 3, -7, -4, -5, 2, 7, 0, 3, -4, -8, -9, -3, 4, -2, -4]
F_10 = [1, 0, -7, 0, -4, 8, 7, 2, 0, 6, 0, 6, -7, 1, 9, 5, -9, 2, -5, 4, -5]
F_11 = [-6, -9, 6, 5, 1, 8, 3, -8, 5, -9, 4, 8, -5, 1, 7, 7, -5, 5, 5, -5, -4, -4, -2]
F_12 = [-9, -6, -5, 9, -2, 2, -7, 5, 4, -8, 9, -9, -4, 9, 8, 0, 7, 8, -6, -5, -2, 1, 0, 4, 9]
F_13 = [-5, -6, -6, -6, -2, 4, -1, -8, 5, -4, 7, -4, 8, 5, -1, 6, -7, -1, -8, -5, 3, 5, -2, 7, 9, 3, -1]
F_14 = [-8, -2, 0, -2, 7, -4, 5, -2, -9, -9, -7, -4, -8, 0, 6, 5, -2, 0, 2, 1, -4, 4, -8, 0, -3, 6, 8, 1, 3]
F_15 = [2, -5, 3, -8, -6, 8, -1, 0, 6, -3, -4, 8, 9, -6, 8, -2, -3, -2, 0, -6, -7, 0, -4, -4, -9, 1, 9, -4, 2, -3, -2]
# rows of the minor (component labels): ['P1', 'P2', 'P3', 'P4', 'P5', 'P6', 'P7', 'P8', 'P9', 'P10', 'P11', 'P12', 'P13', 'P14', 'P15', 'B112', 'B123', 'B134', 'B145', 'B156', 'B167', 'B178', 'B189', 'B1910', 'B11011', 'B11112', 'B11213', 'B11314', 'B11415', 'B222', 'B224', 'B233', 'B235', 'B244', 'B246', 'B255', 'B257', 'B266', 'B268', 'B277', 'B279', 'B288', 'B2810', 'B299', 'B2911', 'B21010', 'B21012', 'B21111', 'B21113', 'B21212', 'B21214', 'B21313', 'B21315', 'B21414', 'B21515', 'B334', 'B336', 'B345', 'B347', 'B356', 'B358', 'B367', 'B369', 'B378', 'B3710', 'B389', 'B3811', 'B3910', 'B3912', 'B31011', 'B31013', 'B31112', 'B31114', 'B31213', 'B31215', 'B31314', 'B31415', 'B444', 'B446', 'B448', 'B455', 'B457', 'B459', 'B466', 'B468', 'B4610', 'B477', 'B479', 'B4711', 'B488', 'B4810', 'B4812', 'B499', 'B4911', 'B4913', 'B41010', 'B41012', 'B41014', 'B41111', 'B41113', 'B41115', 'B41212', 'B41214', 'B41313', 'B41315', 'B41414', 'B41515', 'B556', 'B558', 'B5510', 'B567', 'B569', 'B5611', 'B578', 'B5710', 'B5712', 'B589', 'B5811', 'B5813', 'B5910', 'B5912', 'B5914', 'B51011', 'B51013', 'B51015', 'B51112', 'B51114', 'B51213', 'B51215', 'B51314', 'B51415', 'B666', 'B668', 'B6610', 'B6612', 'B677', 'B679', 'B6711', 'B6713', 'B688', 'B6810', 'B6812', 'B6814', 'B699', 'B6911', 'B6913', 'B6915', 'B61010', 'B61012', 'B61014', 'B61111', 'B61113', 'B61115', 'B61212', 'B61214', 'B61313', 'B61315', 'B61414', 'B61515', 'B778', 'B7710', 'B7712', 'B7714', 'B789', 'B7811', 'B7813', 'B7815', 'B7910', 'B7912', 'B7914', 'B71011', 'B71013', 'B71015', 'B71112', 'B71114', 'B71213', 'B71215', 'B71314', 'B71415', 'B888', 'B8810', 'B8812', 'B8814', 'B899', 'B8911', 'B8913', 'B8915', 'B81010', 'B81012', 'B81014', 'B81111', 'B81113', 'B81115', 'B81212', 'B81214', 'B81313', 'B81315', 'B81414', 'B81515', 'B9910', 'B9912', 'B9914', 'B91011', 'B91013', 'B91015', 'B91112', 'B91114', 'B91213', 'B91215', 'B91314', 'B91415', 'B101010', 'B101012', 'B101014', 'B101111', 'B101113', 'B101115', 'B101212', 'B101214', 'B101313', 'B101315', 'B101414', 'B101515', 'B111112', 'B111114', 'B111213', 'B111215', 'B111314', 'B111415', 'B121212', 'B121214', 'B121313', 'B121315', 'B121414', 'B121515', 'B131314', 'B131415', 'B141414', 'B141515', 'B4', 'C6', 'Disc10']
# columns of the minor (coordinate indices, bands concatenated): [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 162, 163, 164, 165, 166, 167, 168, 169, 170, 171, 172, 173, 174, 175, 176, 177, 178, 179, 180, 181, 182, 183, 184, 185, 186, 187, 188, 189, 190, 191, 192, 193, 194, 195, 196, 197, 198, 199, 200, 201, 202, 203, 204, 205, 206, 207, 208, 209, 210, 211, 212, 213, 214, 215, 216, 217, 218, 219, 220, 221, 222, 223, 224, 225, 226, 227, 228, 229, 230, 231, 232, 233, 234, 235, 236, 237, 238, 239, 240, 241]
# determinant of the minor mod p: 808049751

# pool Phi_L^+, L = 15, p = 2^31 - 1, rank = 252
# evaluation point: band l -> coefficients F_a of F_l = sum_a F_a z0^(2l-a) z1^a
F_1 = [2, 4, -4]
F_2 = [-3, -3, 1, -3, -1]
F_3 = [7, 8, 7, 7, -1, 6, 6]
F_4 = [-6, -1, 0, 0, -7, 6, 1, -3, 8]
F_5 = [5, 0, 1, -3, 9, -8, -5, -1, 1, -1, -3]
F_6 = [-3, 5, 5, -4, 6, -1, -9, 0, -8, 5, -7, 4, 6]
F_7 = [-3, -6, -1, -6, 0, -5, -6, -3, -9, -5, 6, -3, 3, 7, -7]
F_8 = [-1, 3, -4, 0, 8, 3, 1, 2, -9, 8, -2, 0, -3, 4, 3, 1, 0]
F_9 = [3, -5, -7, -5, 3, -7, -4, -5, 2, 7, 0, 3, -4, -8, -9, -3, 4, -2, -4]
F_10 = [1, 0, -7, 0, -4, 8, 7, 2, 0, 6, 0, 6, -7, 1, 9, 5, -9, 2, -5, 4, -5]
F_11 = [-6, -9, 6, 5, 1, 8, 3, -8, 5, -9, 4, 8, -5, 1, 7, 7, -5, 5, 5, -5, -4, -4, -2]
F_12 = [-9, -6, -5, 9, -2, 2, -7, 5, 4, -8, 9, -9, -4, 9, 8, 0, 7, 8, -6, -5, -2, 1, 0, 4, 9]
F_13 = [-5, -6, -6, -6, -2, 4, -1, -8, 5, -4, 7, -4, 8, 5, -1, 6, -7, -1, -8, -5, 3, 5, -2, 7, 9, 3, -1]
F_14 = [-8, -2, 0, -2, 7, -4, 5, -2, -9, -9, -7, -4, -8, 0, 6, 5, -2, 0, 2, 1, -4, 4, -8, 0, -3, 6, 8, 1, 3]
F_15 = [2, -5, 3, -8, -6, 8, -1, 0, 6, -3, -4, 8, 9, -6, 8, -2, -3, -2, 0, -6, -7, 0, -4, -4, -9, 1, 9, -4, 2, -3, -2]
# rows of the minor (component labels): ['P1', 'P2', 'P3', 'P4', 'P5', 'P6', 'P7', 'P8', 'P9', 'P10', 'P11', 'P12', 'P13', 'P14', 'P15', 'B112', 'B123', 'B134', 'B145', 'B156', 'B167', 'B178', 'B189', 'B1910', 'B11011', 'B11112', 'B11213', 'B11314', 'B11415', 'B222', 'B224', 'B233', 'B235', 'B244', 'B246', 'B255', 'B257', 'B266', 'B268', 'B277', 'B279', 'B288', 'B2810', 'B299', 'B2911', 'B21010', 'B21012', 'B21111', 'B21113', 'B21212', 'B21214', 'B21313', 'B21315', 'B21414', 'B21515', 'B334', 'B336', 'B345', 'B347', 'B356', 'B358', 'B367', 'B369', 'B378', 'B3710', 'B389', 'B3811', 'B3910', 'B3912', 'B31011', 'B31013', 'B31112', 'B31114', 'B31213', 'B31215', 'B31314', 'B31415', 'B444', 'B446', 'B448', 'B455', 'B457', 'B459', 'B466', 'B468', 'B4610', 'B477', 'B479', 'B4711', 'B488', 'B4810', 'B4812', 'B499', 'B4911', 'B4913', 'B41010', 'B41012', 'B41014', 'B41111', 'B41113', 'B41115', 'B41212', 'B41214', 'B41313', 'B41315', 'B41414', 'B41515', 'B556', 'B558', 'B5510', 'B567', 'B569', 'B5611', 'B578', 'B5710', 'B5712', 'B589', 'B5811', 'B5813', 'B5910', 'B5912', 'B5914', 'B51011', 'B51013', 'B51015', 'B51112', 'B51114', 'B51213', 'B51215', 'B51314', 'B51415', 'B666', 'B668', 'B6610', 'B6612', 'B677', 'B679', 'B6711', 'B6713', 'B688', 'B6810', 'B6812', 'B6814', 'B699', 'B6911', 'B6913', 'B6915', 'B61010', 'B61012', 'B61014', 'B61111', 'B61113', 'B61115', 'B61212', 'B61214', 'B61313', 'B61315', 'B61414', 'B61515', 'B778', 'B7710', 'B7712', 'B7714', 'B789', 'B7811', 'B7813', 'B7815', 'B7910', 'B7912', 'B7914', 'B71011', 'B71013', 'B71015', 'B71112', 'B71114', 'B71213', 'B71215', 'B71314', 'B71415', 'B888', 'B8810', 'B8812', 'B8814', 'B899', 'B8911', 'B8913', 'B8915', 'B81010', 'B81012', 'B81014', 'B81111', 'B81113', 'B81115', 'B81212', 'B81214', 'B81313', 'B81315', 'B81414', 'B81515', 'B9910', 'B9912', 'B9914', 'B91011', 'B91013', 'B91015', 'B91112', 'B91114', 'B91213', 'B91215', 'B91314', 'B91415', 'B101010', 'B101012', 'B101014', 'B101111', 'B101113', 'B101115', 'B101212', 'B101214', 'B101313', 'B101315', 'B101414', 'B101515', 'B111112', 'B111114', 'B111213', 'B111215', 'B111314', 'B111415', 'B121212', 'B121214', 'B121313', 'B121315', 'B121414', 'B121515', 'B131314', 'B131415', 'B141414', 'B141515', 'B4', 'C6', 'Disc10', 'B234', 'B245', 'B256', 'B267', 'B278', 'B289', 'B2910', 'B21011', 'B21112', 'B21213']
# columns of the minor (coordinate indices, bands concatenated): [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 162, 163, 164, 165, 166, 167, 168, 169, 170, 171, 172, 173, 174, 175, 176, 177, 178, 179, 180, 181, 182, 183, 184, 185, 186, 187, 188, 189, 190, 191, 192, 193, 194, 195, 196, 197, 198, 199, 200, 201, 202, 203, 204, 205, 206, 207, 208, 209, 210, 211, 212, 213, 214, 215, 216, 217, 218, 219, 220, 221, 222, 223, 224, 225, 226, 227, 228, 229, 230, 231, 232, 233, 234, 235, 236, 237, 238, 239, 240, 241, 242, 243, 244, 245, 246, 247, 248, 249, 250, 251]
# determinant of the minor mod p: 79713035

# pool Phi_L, L = 16, p = 2^31 - 1, rank = 285
# evaluation point: band l -> coefficients F_a of F_l = sum_a F_a z0^(2l-a) z1^a
F_1 = [2, 4, -4]
F_2 = [-3, -3, 1, -3, -1]
F_3 = [7, 8, 7, 7, -1, 6, 6]
F_4 = [-6, -1, 0, 0, -7, 6, 1, -3, 8]
F_5 = [5, 0, 1, -3, 9, -8, -5, -1, 1, -1, -3]
F_6 = [-3, 5, 5, -4, 6, -1, -9, 0, -8, 5, -7, 4, 6]
F_7 = [-3, -6, -1, -6, 0, -5, -6, -3, -9, -5, 6, -3, 3, 7, -7]
F_8 = [-1, 3, -4, 0, 8, 3, 1, 2, -9, 8, -2, 0, -3, 4, 3, 1, 0]
F_9 = [3, -5, -7, -5, 3, -7, -4, -5, 2, 7, 0, 3, -4, -8, -9, -3, 4, -2, -4]
F_10 = [1, 0, -7, 0, -4, 8, 7, 2, 0, 6, 0, 6, -7, 1, 9, 5, -9, 2, -5, 4, -5]
F_11 = [-6, -9, 6, 5, 1, 8, 3, -8, 5, -9, 4, 8, -5, 1, 7, 7, -5, 5, 5, -5, -4, -4, -2]
F_12 = [-9, -6, -5, 9, -2, 2, -7, 5, 4, -8, 9, -9, -4, 9, 8, 0, 7, 8, -6, -5, -2, 1, 0, 4, 9]
F_13 = [-5, -6, -6, -6, -2, 4, -1, -8, 5, -4, 7, -4, 8, 5, -1, 6, -7, -1, -8, -5, 3, 5, -2, 7, 9, 3, -1]
F_14 = [-8, -2, 0, -2, 7, -4, 5, -2, -9, -9, -7, -4, -8, 0, 6, 5, -2, 0, 2, 1, -4, 4, -8, 0, -3, 6, 8, 1, 3]
F_15 = [2, -5, 3, -8, -6, 8, -1, 0, 6, -3, -4, 8, 9, -6, 8, -2, -3, -2, 0, -6, -7, 0, -4, -4, -9, 1, 9, -4, 2, -3, -2]
F_16 = [3, 8, 5, 6, 7, -8, 8, -2, 6, 2, 2, 0, -9, -2, -4, -5, -3, 1, 7, -7, -5, -4, 2, -4, 7, -3, -4, 4, 3, 4, -3, 4, 4]
# rows of the minor (component labels): ['P1', 'P2', 'P3', 'P4', 'P5', 'P6', 'P7', 'P8', 'P9', 'P10', 'P11', 'P12', 'P13', 'P14', 'P15', 'P16', 'B112', 'B123', 'B134', 'B145', 'B156', 'B167', 'B178', 'B189', 'B1910', 'B11011', 'B11112', 'B11213', 'B11314', 'B11415', 'B11516', 'B222', 'B224', 'B233', 'B235', 'B244', 'B246', 'B255', 'B257', 'B266', 'B268', 'B277', 'B279', 'B288', 'B2810', 'B299', 'B2911', 'B21010', 'B21012', 'B21111', 'B21113', 'B21212', 'B21214', 'B21313', 'B21315', 'B21414', 'B21416', 'B21515', 'B21616', 'B334', 'B336', 'B345', 'B347', 'B356', 'B358', 'B367', 'B369', 'B378', 'B3710', 'B389', 'B3811', 'B3910', 'B3912', 'B31011', 'B31013', 'B31112', 'B31114', 'B31213', 'B31215', 'B31314', 'B31316', 'B31415', 'B31516', 'B444', 'B446', 'B448', 'B455', 'B457', 'B459', 'B466', 'B468', 'B4610', 'B477', 'B479', 'B4711', 'B488', 'B4810', 'B4812', 'B499', 'B4911', 'B4913', 'B41010', 'B41012', 'B41014', 'B41111', 'B41113', 'B41115', 'B41212', 'B41214', 'B41216', 'B41313', 'B41315', 'B41414', 'B41416', 'B41515', 'B41616', 'B556', 'B558', 'B5510', 'B567', 'B569', 'B5611', 'B578', 'B5710', 'B5712', 'B589', 'B5811', 'B5813', 'B5910', 'B5912', 'B5914', 'B51011', 'B51013', 'B51015', 'B51112', 'B51114', 'B51116', 'B51213', 'B51215', 'B51314', 'B51316', 'B51415', 'B51516', 'B666', 'B668', 'B6610', 'B6612', 'B677', 'B679', 'B6711', 'B6713', 'B688', 'B6810', 'B6812', 'B6814', 'B699', 'B6911', 'B6913', 'B6915', 'B61010', 'B61012', 'B61014', 'B61016', 'B61111', 'B61113', 'B61115', 'B61212', 'B61214', 'B61216', 'B61313', 'B61315', 'B61414', 'B61416', 'B61515', 'B61616', 'B778', 'B7710', 'B7712', 'B7714', 'B789', 'B7811', 'B7813', 'B7815', 'B7910', 'B7912', 'B7914', 'B7916', 'B71011', 'B71013', 'B71015', 'B71112', 'B71114', 'B71116', 'B71213', 'B71215', 'B71314', 'B71316', 'B71415', 'B71516', 'B888', 'B8810', 'B8812', 'B8814', 'B8816', 'B899', 'B8911', 'B8913', 'B8915', 'B81010', 'B81012', 'B81014', 'B81016', 'B81111', 'B81113', 'B81115', 'B81212', 'B81214', 'B81216', 'B81313', 'B81315', 'B81414', 'B81416', 'B81515', 'B81616', 'B9910', 'B9912', 'B9914', 'B9916', 'B91011', 'B91013', 'B91015', 'B91112', 'B91114', 'B91116', 'B91213', 'B91215', 'B91314', 'B91316', 'B91415', 'B91516', 'B101010', 'B101012', 'B101014', 'B101016', 'B101111', 'B101113', 'B101115', 'B101212', 'B101214', 'B101216', 'B101313', 'B101315', 'B101414', 'B101416', 'B101515', 'B101616', 'B111112', 'B111114', 'B111116', 'B111213', 'B111215', 'B111314', 'B111316', 'B111415', 'B111516', 'B121212', 'B121214', 'B121216', 'B121313', 'B121315', 'B121414', 'B121416', 'B121515', 'B121616', 'B131314', 'B131316', 'B131415', 'B131516', 'B141414', 'B141416', 'B141515', 'B141616', 'B151516', 'B161616', 'B4']
# columns of the minor (coordinate indices, bands concatenated): [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 162, 163, 164, 165, 166, 167, 168, 169, 170, 171, 172, 173, 174, 175, 176, 177, 178, 179, 180, 181, 182, 183, 184, 185, 186, 187, 188, 189, 190, 191, 192, 193, 194, 195, 196, 197, 198, 199, 200, 201, 202, 203, 204, 205, 206, 207, 208, 209, 210, 211, 212, 213, 214, 215, 216, 217, 218, 219, 220, 221, 222, 223, 224, 225, 226, 227, 228, 229, 230, 231, 232, 233, 234, 235, 236, 237, 238, 239, 240, 241, 242, 243, 244, 245, 246, 247, 248, 249, 250, 251, 252, 253, 254, 255, 256, 257, 258, 259, 260, 261, 262, 263, 264, 265, 266, 267, 268, 269, 270, 271, 272, 273, 274, 275, 276, 277, 278, 279, 280, 281, 282, 283, 284]
# determinant of the minor mod p: 1966542450

# pool Phi_L^+, L = 16, p = 2^31 - 1, rank = 285
# evaluation point: band l -> coefficients F_a of F_l = sum_a F_a z0^(2l-a) z1^a
F_1 = [2, 4, -4]
F_2 = [-3, -3, 1, -3, -1]
F_3 = [7, 8, 7, 7, -1, 6, 6]
F_4 = [-6, -1, 0, 0, -7, 6, 1, -3, 8]
F_5 = [5, 0, 1, -3, 9, -8, -5, -1, 1, -1, -3]
F_6 = [-3, 5, 5, -4, 6, -1, -9, 0, -8, 5, -7, 4, 6]
F_7 = [-3, -6, -1, -6, 0, -5, -6, -3, -9, -5, 6, -3, 3, 7, -7]
F_8 = [-1, 3, -4, 0, 8, 3, 1, 2, -9, 8, -2, 0, -3, 4, 3, 1, 0]
F_9 = [3, -5, -7, -5, 3, -7, -4, -5, 2, 7, 0, 3, -4, -8, -9, -3, 4, -2, -4]
F_10 = [1, 0, -7, 0, -4, 8, 7, 2, 0, 6, 0, 6, -7, 1, 9, 5, -9, 2, -5, 4, -5]
F_11 = [-6, -9, 6, 5, 1, 8, 3, -8, 5, -9, 4, 8, -5, 1, 7, 7, -5, 5, 5, -5, -4, -4, -2]
F_12 = [-9, -6, -5, 9, -2, 2, -7, 5, 4, -8, 9, -9, -4, 9, 8, 0, 7, 8, -6, -5, -2, 1, 0, 4, 9]
F_13 = [-5, -6, -6, -6, -2, 4, -1, -8, 5, -4, 7, -4, 8, 5, -1, 6, -7, -1, -8, -5, 3, 5, -2, 7, 9, 3, -1]
F_14 = [-8, -2, 0, -2, 7, -4, 5, -2, -9, -9, -7, -4, -8, 0, 6, 5, -2, 0, 2, 1, -4, 4, -8, 0, -3, 6, 8, 1, 3]
F_15 = [2, -5, 3, -8, -6, 8, -1, 0, 6, -3, -4, 8, 9, -6, 8, -2, -3, -2, 0, -6, -7, 0, -4, -4, -9, 1, 9, -4, 2, -3, -2]
F_16 = [3, 8, 5, 6, 7, -8, 8, -2, 6, 2, 2, 0, -9, -2, -4, -5, -3, 1, 7, -7, -5, -4, 2, -4, 7, -3, -4, 4, 3, 4, -3, 4, 4]
# rows of the minor (component labels): ['P1', 'P2', 'P3', 'P4', 'P5', 'P6', 'P7', 'P8', 'P9', 'P10', 'P11', 'P12', 'P13', 'P14', 'P15', 'P16', 'B112', 'B123', 'B134', 'B145', 'B156', 'B167', 'B178', 'B189', 'B1910', 'B11011', 'B11112', 'B11213', 'B11314', 'B11415', 'B11516', 'B222', 'B224', 'B233', 'B235', 'B244', 'B246', 'B255', 'B257', 'B266', 'B268', 'B277', 'B279', 'B288', 'B2810', 'B299', 'B2911', 'B21010', 'B21012', 'B21111', 'B21113', 'B21212', 'B21214', 'B21313', 'B21315', 'B21414', 'B21416', 'B21515', 'B21616', 'B334', 'B336', 'B345', 'B347', 'B356', 'B358', 'B367', 'B369', 'B378', 'B3710', 'B389', 'B3811', 'B3910', 'B3912', 'B31011', 'B31013', 'B31112', 'B31114', 'B31213', 'B31215', 'B31314', 'B31316', 'B31415', 'B31516', 'B444', 'B446', 'B448', 'B455', 'B457', 'B459', 'B466', 'B468', 'B4610', 'B477', 'B479', 'B4711', 'B488', 'B4810', 'B4812', 'B499', 'B4911', 'B4913', 'B41010', 'B41012', 'B41014', 'B41111', 'B41113', 'B41115', 'B41212', 'B41214', 'B41216', 'B41313', 'B41315', 'B41414', 'B41416', 'B41515', 'B41616', 'B556', 'B558', 'B5510', 'B567', 'B569', 'B5611', 'B578', 'B5710', 'B5712', 'B589', 'B5811', 'B5813', 'B5910', 'B5912', 'B5914', 'B51011', 'B51013', 'B51015', 'B51112', 'B51114', 'B51116', 'B51213', 'B51215', 'B51314', 'B51316', 'B51415', 'B51516', 'B666', 'B668', 'B6610', 'B6612', 'B677', 'B679', 'B6711', 'B6713', 'B688', 'B6810', 'B6812', 'B6814', 'B699', 'B6911', 'B6913', 'B6915', 'B61010', 'B61012', 'B61014', 'B61016', 'B61111', 'B61113', 'B61115', 'B61212', 'B61214', 'B61216', 'B61313', 'B61315', 'B61414', 'B61416', 'B61515', 'B61616', 'B778', 'B7710', 'B7712', 'B7714', 'B789', 'B7811', 'B7813', 'B7815', 'B7910', 'B7912', 'B7914', 'B7916', 'B71011', 'B71013', 'B71015', 'B71112', 'B71114', 'B71116', 'B71213', 'B71215', 'B71314', 'B71316', 'B71415', 'B71516', 'B888', 'B8810', 'B8812', 'B8814', 'B8816', 'B899', 'B8911', 'B8913', 'B8915', 'B81010', 'B81012', 'B81014', 'B81016', 'B81111', 'B81113', 'B81115', 'B81212', 'B81214', 'B81216', 'B81313', 'B81315', 'B81414', 'B81416', 'B81515', 'B81616', 'B9910', 'B9912', 'B9914', 'B9916', 'B91011', 'B91013', 'B91015', 'B91112', 'B91114', 'B91116', 'B91213', 'B91215', 'B91314', 'B91316', 'B91415', 'B91516', 'B101010', 'B101012', 'B101014', 'B101016', 'B101111', 'B101113', 'B101115', 'B101212', 'B101214', 'B101216', 'B101313', 'B101315', 'B101414', 'B101416', 'B101515', 'B101616', 'B111112', 'B111114', 'B111116', 'B111213', 'B111215', 'B111314', 'B111316', 'B111415', 'B111516', 'B121212', 'B121214', 'B121216', 'B121313', 'B121315', 'B121414', 'B121416', 'B121515', 'B121616', 'B131314', 'B131316', 'B131415', 'B131516', 'B141414', 'B141416', 'B141515', 'B141616', 'B151516', 'B161616', 'B4']
# columns of the minor (coordinate indices, bands concatenated): [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 162, 163, 164, 165, 166, 167, 168, 169, 170, 171, 172, 173, 174, 175, 176, 177, 178, 179, 180, 181, 182, 183, 184, 185, 186, 187, 188, 189, 190, 191, 192, 193, 194, 195, 196, 197, 198, 199, 200, 201, 202, 203, 204, 205, 206, 207, 208, 209, 210, 211, 212, 213, 214, 215, 216, 217, 218, 219, 220, 221, 222, 223, 224, 225, 226, 227, 228, 229, 230, 231, 232, 233, 234, 235, 236, 237, 238, 239, 240, 241, 242, 243, 244, 245, 246, 247, 248, 249, 250, 251, 252, 253, 254, 255, 256, 257, 258, 259, 260, 261, 262, 263, 264, 265, 266, 267, 268, 269, 270, 271, 272, 273, 274, 275, 276, 277, 278, 279, 280, 281, 282, 283, 284]
# determinant of the minor mod p: 1966542450



==> anc/sh-183-benchmark/README.md <==
# sh-183 benchmark package (Example 7.4, certified L = 6 benchmark)

Requirements: Python 3, numpy, scipy, sympy, mpmath (matplotlib for the figure only).

Data

- `sh-183-benchmark.json` — the integer harmonic bases of H_1..H_6, the enrolled tuple `c`
  (integers), the decoy `cprime` (rationals with denominator 10^20), the exact values of the 32
  components of Phi_6 at both tuples, the rational quaternions of the three upper-bound rotations,
  and the certified bounds.

Library

- `exactlib.py` — Gaussian rationals, the fixed harmonic bases, exact Gram matrices, the null-cone
  map Psi_l, transvectants, the pool Phi_6 (powers, 23 even bispectra, J_4, J_6, J_10 through the
  Clebsch covariants A, B, C, D; the constants are verified exactly against the root form by
  `verify_igusa_clebsch()`), the odd bispectra, and the mirror map tau.
- `rotlib.py` — the rotation action on coordinates (exact for rational rotations), Cayley and
  quaternion rotations.
- `pairing.py` — <c, R x> as an explicit polynomial in the nine entries of R.

Verification (part numbers refer to Example 7.4)

- `verify_benchmark.py` — exact checks in under a second: part (1), the norms, and the three exact
  upper bounds from the stored rational quaternions.
- `certify.py` — certified lower bounds by interval branch and bound over the four quaternion charts
  (Lemma 7.2, Corollary 7.3(2)); 15 to 40 minutes per pair on one core:

      python3 certify.py sh-183-benchmark.json cc 21 4     # delta(c, c')      >= 21/4
      python3 certify.py sh-183-benchmark.json ct 9 2      # delta(c, tau c)   >= 9/2
      python3 certify.py sh-183-benchmark.json tc 43 10    # delta(tau c, c')  >= 43/10

  Logs of the runs reported in the paper are in `logs/`.
- `positivity.py` — certified lower bound of s_c and s_c' on the sphere (part (5)):

      python3 positivity.py sh-183-benchmark.json -20

  The log of this run is `logs/positivity.log`.

Search (not part of the certificate)

- `continuation.py`, `walk.py`, `polish.py` — the fiber walk that produced `cprime` (seed 1,
  30 steps of relative length 0.08, then Newton in 60-digit arithmetic and rounding to 10^-20).
- `figure.py` — renders `sh-183-decoy.png` with rho_0 = 24.
- `../rank_witness.py` — the rank certificate for Table 1 (independent of the benchmark).


==> anc/sh-183-benchmark/certify.py <==
"""Certified bounds on the orbit distance delta(c, x) = min_R ||c - R x|| for two tuples in U_6.

Upper bound: exact rational evaluation of ||c - R0 x||^2 at a rational rotation R0 (Cayley transform
of a rational vector).

Lower bound: branch and bound over SO(3).  Every rotation is R(q) for a unit quaternion q, and
every unit quaternion is, up to sign, (1, u) / sqrt(1 + |u|^2) with u in [-1,1]^3 placed in one of
the four coordinate positions (the position of a coordinate of largest absolute value).  For a box B
of u-values with center u_B and half-diagonal h_B, every rotation R(u), u in B, satisfies
    ||c - R(u) x|| >= ||c - R(u_B) x|| - K'_x (pi / sqrt 2) h_B,   K'_x = (sum_l l^2 ||x_l||^2)^(1/2),
because ||R x - R' x|| <= K'_x * angle(R^{-1} R') and the rotation angle between R(u) and R(u_B)
is at most (pi / sqrt 2) |u - u_B|.  The value ||c - R(u_B) x||^2 = ||c||^2 + ||x||^2 - 2 <c, R(u_B) x>
is enclosed by interval evaluation of the pairing polynomial (pairing.py) at the center.  A box is
discarded when the resulting lower bound is at least the threshold; otherwise it is split into
eight.  All interval
operations are performed in IEEE double precision with outward rounding by one ulp after every
operation (numpy, round-to-nearest).

Usage: python3 certify.py pair.json {cc,ct,tc} threshold_numerator threshold_denominator
"""
import sys, json, time
import numpy as np
from fractions import Fraction
from scipy.optimize import minimize
from exactlib import norm2, inner_product, mirror, N_COORD
from rotlib import rotate, cayley, quat_to_R
from pairing import pairing_polynomial, PairingEvaluator

INF = np.inf
down = lambda a: np.nextafter(a, -INF)
up = lambda a: np.nextafter(a, INF)


# ---------------- interval arithmetic on arrays (lo, hi) ----------------
def iadd(a, b):
    return down(a[0] + b[0]), up(a[1] + b[1])


def isub(a, b):
    return down(a[0] - b[1]), up(a[1] - b[0])


def imul(a, b):
    p1 = a[0] * b[0]; p2 = a[0] * b[1]; p3 = a[1] * b[0]; p4 = a[1] * b[1]
    lo = np.minimum(np.minimum(p1, p2), np.minimum(p3, p4))
    hi = np.maximum(np.maximum(p1, p2), np.maximum(p3, p4))
    return down(lo), up(hi)


def isqr(a):
    # a^2 with sign information
    lo = np.where(a[0] > 0, a[0] * a[0], np.where(a[1] < 0, a[1] * a[1], 0.0))
    hi = np.maximum(a[0] * a[0], a[1] * a[1])
    return down(lo), up(hi)


def iscale(a, s):
    """multiply by an exact float scalar s > 0."""
    return down(a[0] * s), up(a[1] * s)


def idiv_pos(a, b):
    """a / b with b > 0."""
    lo = np.minimum(a[0] / b[1], a[0] / b[0])
    hi = np.maximum(a[1] / b[0], a[1] / b[1])
    return down(lo), up(hi)


def const(v):
    f = float(v)
    return down(np.float64(f)), up(np.float64(f))


# ---------------- rotation matrices from quaternion boxes ----------------
def rotation_intervals(q):
    """q: list of 4 intervals (each (lo,hi) arrays).  Returns 9 intervals R_ij = Q_ij / |q|^2."""
    w, x, y, z = q
    ww, xx, yy, zz = isqr(w), isqr(x), isqr(y), isqr(z)
    n = iadd(iadd(ww, xx), iadd(yy, zz))
    two = lambda a: iscale(a, 2.0)
    R = [None] * 9
    R[0] = isub(iadd(ww, xx), iadd(yy, zz))
    R[4] = isub(iadd(ww, yy), iadd(xx, zz))
    R[8] = isub(iadd(ww, zz), iadd(xx, yy))
    xy, wz, xz, wy, yz, wx = imul(x, y), imul(w, z), imul(x, z), imul(w, y), imul(y, z), imul(w, x)
    R[1] = two(isub(xy, wz)); R[3] = two(iadd(xy, wz))
    R[2] = two(iadd(xz, wy)); R[6] = two(isub(xz, wy))
    R[5] = two(isub(yz, wx)); R[7] = two(iadd(yz, wx))
    return [idiv_pos(r, n) for r in R]


class IntervalPairing:
    def __init__(self, poly):
        self.exps = np.array(list(poly.keys()), dtype=np.int64)
        self.clo = np.array([down(np.float64(float(v))) for v in poly.values()])
        self.chi = np.array([up(np.float64(float(v))) for v in poly.values()])
        self.maxdeg = int(self.exps.max())

    def __call__(self, R):
        """R: 9 intervals over M boxes. Returns (lo, hi) of the pairing."""
        M = R[0][0].shape[0]
        # power tables
        pw = []
        for j in range(9):
            tab = [(np.ones(M), np.ones(M))]
            for d in range(1, self.maxdeg + 1):
                tab.append(imul(tab[-1], R[j]) if d > 1 else R[j])
            pw.append(tab)
        lo_sum = np.zeros(M); hi_sum = np.zeros(M)
        T = self.exps.shape[0]
        # evaluate monomials in chunks of terms
        for t in range(T):
            e = self.exps[t]
            mon = (np.ones(M), np.ones(M))
            first = True
            for j in range(9):
                if e[j]:
                    mon = pw[j][e[j]] if first else imul(mon, pw[j][e[j]])
                    first = False
            term = imul(mon, (np.full(M, self.clo[t]), np.full(M, self.chi[t])))
            lo_sum = down(lo_sum + term[0]); hi_sum = up(hi_sum + term[1])
        return lo_sum, hi_sum


class IntervalPairingFast:
    """Same as IntervalPairing, vectorized over terms by grouping monomials by their exponent
    pattern using cumulative products over the 9 variables."""

    def __init__(self, poly):
        self.exps = np.array(list(poly.keys()), dtype=np.int64)  # (T, 9)
        vals = np.array([float(v) for v in poly.values()])
        self.clo = down(vals); self.chi = up(vals)
        self.maxdeg = int(self.exps.max())

    def __call__(self, R):
        M = R[0][0].shape[0]
        T = self.exps.shape[0]
        # pw[j][d] = (lo, hi) arrays (M,)
        pwlo = np.ones((9, self.maxdeg + 1, M)); pwhi = np.ones((9, self.maxdeg + 1, M))
        for j in range(9):
            cur = R[j]
            pwlo[j, 1], pwhi[j, 1] = cur
            for d in range(2, self.maxdeg + 1):
                cur = imul(cur, R[j])
                pwlo[j, d], pwhi[j, d] = cur
        # monomial values: iterate over the 9 variables, multiplying (T, M) interval arrays
        mlo = np.ones((T, M)); mhi = np.ones((T, M))
        for j in range(9):
            flo = pwlo[j][self.exps[:, j]]  # (T, M)
            fhi = pwhi[j][self.exps[:, j]]
            mlo, mhi = imul((mlo, mhi), (flo, fhi))
        # multiply by coefficients (T,1) and sum over T with outward rounding
        tlo, thi = imul((mlo, mhi), (self.clo[:, None], self.chi[:, None]))
        lo = np.zeros(M); hi = np.zeros(M)
        for t in range(T):
            lo = down(lo + tlo[t]); hi = up(hi + thi[t])
        return lo, hi


def chart_quaternion(k, boxes):
    """boxes: (M, 3, 2) array of u-intervals.  Returns 4 intervals for q with q_k = 1."""
    M = boxes.shape[0]
    one = (np.ones(M), np.ones(M))
    us = [(boxes[:, i, 0].copy(), boxes[:, i, 1].copy()) for i in range(3)]
    q = []
    ui = 0
    for pos in range(4):
        if pos == k:
            q.append(one)
        else:
            q.append(us[ui]); ui += 1
    return q


def lipschitz_constant(x):
    """K'_x = (sum_l l^2 ||x_l||^2)^(1/2) as an exact Fraction under the root."""
    from exactlib import OFFS, GRAM, L
    s = Fraction(0)
    for l in range(1, L + 1):
        u = x[OFFS[l]:OFFS[l] + 2 * l + 1]
        G = GRAM[l]
        s += l * l * sum(u[i] * G[i][j] * u[j] for i in range(2 * l + 1) for j in range(2 * l + 1))
    return s


def float_up_sqrt(fr):
    """A float >= sqrt(fr) for a nonnegative Fraction fr."""
    v = np.float64(float(fr))
    while Fraction(float(v)) < fr:
        v = up(v)
    r = up(np.sqrt(v))
    while Fraction(float(r)) ** 2 < fr:
        r = up(r)
    return r


def lower_bound(c, x, thr, label="", max_boxes=5_000_000, verbose=True, chunk=2000):
    """Certify delta(c, x) >= thr (Fraction) by the Lipschitz branch and bound described in the
    module docstring.  Returns (certified, boxes evaluated)."""
    P = pairing_polynomial(c, x)
    ip = IntervalPairingFast(P)
    n2 = norm2(c) + norm2(x)
    n2lo = down(np.float64(float(n2)))
    while Fraction(float(n2lo)) > n2:
        n2lo = down(n2lo)
    Kup = float_up_sqrt(lipschitz_constant(x))           # K'_x, rounded up
    # pi / sqrt 2 = 2.2214414690791831...  The double np.pi is below pi by less than 1.3e-16 and
    # np.sqrt(2) is above sqrt 2 by less than 1e-16, so the exact quotient of the two doubles is below
    # the true value by less than 2.5e-16; one rounding (<= 2.3e-16) and two upward steps (8.9e-16)
    # therefore give an upper bound.
    piover = up(up(np.float64(np.pi / np.sqrt(2))))
    thr_up = up(np.float64(float(thr)))
    while Fraction(float(thr_up)) < thr:
        thr_up = up(thr_up)
    total = 0
    t0 = time.time()
    for k in range(4):
        g = np.linspace(-1, 1, 9)
        boxes = np.array([[[g[i], g[i + 1]], [g[j], g[j + 1]], [g[m], g[m + 1]]]
                          for i in range(8) for j in range(8) for m in range(8)])
        depth = 0
        while boxes.shape[0] > 0:
            survivors = []
            for s in range(0, boxes.shape[0], chunk):
                B = boxes[s:s + chunk]
                center = (B[:, :, 0] + B[:, :, 1]) / 2
                # half-diagonal, rounded up
                half = np.maximum(up(B[:, :, 1] - center), up(center - B[:, :, 0]))
                hd = up(np.sqrt(up(np.sum(up(half * half), axis=1))))
                thin = np.stack([center, center], axis=2)
                q = chart_quaternion(k, thin)
                R = rotation_intervals(q)
                plo, phi = ip(R)
                glo = down(n2lo - up(2.0 * phi))
                glo = np.maximum(glo, 0.0)
                dist_center_lo = down(np.sqrt(glo))
                slack = up(up(Kup * piover) * hd)
                dist_lo = down(dist_center_lo - slack)
                keep = ~(dist_lo >= thr_up)
                survivors.append(B[keep])
                total += B.shape[0]
            boxes = np.concatenate(survivors) if survivors else boxes[:0]
            if verbose:
                print(f"  [{label}] chart {k} depth {depth}: {boxes.shape[0]} boxes survive, total evaluated {total}, {time.time()-t0:.0f}s", flush=True)
            if boxes.shape[0] == 0:
                break
            if total > max_boxes:
                return False, total
            new = []
            for i in range(2):
                for j in range(2):
                    for m in range(2):
                        b = boxes.copy()
                        for axis, bit in zip(range(3), (i, j, m)):
                            mid = (b[:, axis, 0] + b[:, axis, 1]) / 2
                            if bit == 0:
                                b[:, axis, 1] = mid
                            else:
                                b[:, axis, 0] = mid
                        new.append(b)
            boxes = np.concatenate(new)
            depth += 1
    return True, total


def numeric_optimum(c, x, starts=80, seed=0):
    P = pairing_polynomial(c, x)
    ev = PairingEvaluator(P)
    rng = np.random.default_rng(seed)

    def f(q):
        q = q / np.linalg.norm(q)
        return -ev(np.array(quat_to_R(tuple(q)))[None])[0]

    best = None
    for _ in range(starts):
        res = minimize(f, rng.standard_normal(4), method="BFGS", options={"gtol": 1e-12})
        if best is None or res.fun < best.fun:
            best = res
    q = best.x / np.linalg.norm(best.x)
    d2 = float(norm2(c)) + float(norm2(x)) - 2 * (-best.fun)
    return q, np.sqrt(max(d2, 0.0))


def rational_quaternion_rotation(q, den=10**6):
    """Rational rotation R = Q(q)/|q|^2 for a rational quaternion q approximating the unit
    quaternion given; the largest coordinate is scaled to 1."""
    k = int(np.argmax(np.abs(q)))
    qq = [Fraction(float(q[i] / q[k])).limit_denominator(den) for i in range(4)]
    w, x, y, z = qq
    n = w * w + x * x + y * y + z * z
    R = [[w * w + x * x - y * y - z * z, 2 * (x * y - w * z), 2 * (x * z + w * y)],
         [2 * (x * y + w * z), w * w - x * x + y * y - z * z, 2 * (y * z - w * x)],
         [2 * (x * z - w * y), 2 * (y * z + w * x), w * w - x * x - y * y + z * z]]
    return qq, [[v / n for v in row] for row in R]


def upper_bound(c, x, q, den=10**6):
    """Exact ||c - R0 x||^2 at a rational rotation R0 near the quaternion q."""
    qq, R0 = rational_quaternion_rotation(q, den)
    Rx = rotate(x, R0, exact=True)
    diff = [a - b for a, b in zip(c, Rx)]
    return qq, norm2(diff)


if __name__ == "__main__":
    data = json.load(open(sys.argv[1]))
    c = [Fraction(v) for v in data["c"]]
    cp = [Fraction(v) for v in data["cprime"]]
    which = sys.argv[2]
    pairs = {"cc": (c, cp), "ct": (c, mirror(c)), "tc": (mirror(c), cp)}
    a, b = pairs[which]
    q, dnum = numeric_optimum(a, b)
    print(f"[{which}] numeric orbit distance ~ {dnum:.6f}")
    qq, ub2 = upper_bound(a, b, q)
    print(f"[{which}] exact upper bound: ||a - R0 b||^2 ~ {float(ub2):.9f}, delta <= {float(ub2)**0.5:.9f}; rational quaternion {[str(v) for v in qq]}")
    json.dump({"pair": which, "quaternion": [str(v) for v in qq], "ub2": str(ub2)}, open(f"upper_{which}.json", "w"))
    thr = Fraction(int(sys.argv[3]), int(sys.argv[4]))
    ok, total = lower_bound(a, b, thr, label=which)
    print(f"[{which}] lower bound delta >= {thr} certified: {ok}; boxes evaluated: {total}")


==> anc/sh-183-benchmark/continuation.py <==
"""Walk along the fiber of Phi_6 through an integer tuple c, away from the rotation orbit of c."""
import sys, json, time, random
import numpy as np
from fractions import Fraction
from scipy.optimize import minimize
from exactlib import phi6, phi6_real, N_COORD, OFFS, L, norm2, inner_product, mirror
from rotlib import rotate, quat_to_R
from pairing import pairing_polynomial, PairingEvaluator


def phi_num(x):
    return np.array([complex(v).real for v in phi6(list(x), conv=float, imag=1j)])


def jac_num(x, h=1e-4):
    x = np.asarray(x, dtype=float)
    J = np.zeros((32, N_COORD))
    for k in range(N_COORD):
        e = np.zeros(N_COORD); e[k] = h
        J[:, k] = (phi_num(x + e) - phi_num(x - e)) / (2 * h)
    return J


def orbit_tangent(x, h=1e-6):
    """Three generators of the rotation action at x, as columns (numeric)."""
    cols = []
    for axis in range(3):
        w = np.zeros(3); w[axis] = h
        Rp = quat_to_R((1.0, *(w / 2))); Rm = quat_to_R((1.0, *(-w / 2)))
        # normalize quaternions
        n = np.sqrt(1 + (h / 2) ** 2)
        Rp = quat_to_R(tuple(np.array((1.0, *(w / 2))) / n)); Rm = quat_to_R(tuple(np.array((1.0, *(-w / 2))) / n))
        cols.append((np.array(rotate(list(x), Rp, exact=False)) - np.array(rotate(list(x), Rm, exact=False))) / (2 * h))
    return np.array(cols).T


def project(x, target, scale, tol=1e-13, maxit=30):
    """Gauss-Newton with minimum-norm corrections onto Phi(x) = target (scaled residual)."""
    x = np.array(x, dtype=float)
    for it in range(maxit):
        r = (phi_num(x) - target) / scale
        if np.max(np.abs(r)) < tol:
            return x, it, np.max(np.abs(r))
        J = jac_num(x) / scale[:, None]
        dx, *_ = np.linalg.lstsq(J, -r, rcond=None)
        x = x + dx
    return x, maxit, np.max(np.abs((phi_num(x) - target) / scale))


def fiber_direction(x, prev=None, rng=None):
    J = jac_num(x)
    # null space of J
    U, S, Vt = np.linalg.svd(J)
    null = Vt[32:].T  # (48, 16)
    T = orbit_tangent(x)
    # remove orbit directions from the null space
    Q, _ = np.linalg.qr(T)
    null_perp = null - Q @ (Q.T @ null)
    U2, S2, Vt2 = np.linalg.svd(null_perp, full_matrices=False)
    basis = U2[:, :13]
    if prev is None:
        v = basis @ rng.standard_normal(13)
    else:
        v = basis @ (basis.T @ prev)
    return v / np.linalg.norm(v)


def orbit_distance_numeric(c, x, starts=60, rng=None):
    """min over rotations of ||c - R x||, by local optimization from random quaternions."""
    P = pairing_polynomial([Fraction(v).limit_denominator(10**6) if not isinstance(v, Fraction) else v for v in c],
                           [Fraction(v).limit_denominator(10**6) if not isinstance(v, Fraction) else v for v in x])
    ev = PairingEvaluator(P)
    n2 = float(norm2(c)) + float(norm2(x)) if isinstance(c[0], Fraction) else None
    cf = np.array([float(v) for v in c]); xf = np.array([float(v) for v in x])
    nc2 = float(inner_product([Fraction(v) for v in cf], [Fraction(v) for v in cf])) if False else None

    def f(q):
        q = q / np.linalg.norm(q)
        return -ev(np.array(quat_to_R(tuple(q)))[None])[0]

    best = None
    rng = rng or np.random.default_rng(0)
    for _ in range(starts):
        q0 = rng.standard_normal(4)
        res = minimize(f, q0, method="BFGS", options={"gtol": 1e-10})
        if best is None or res.fun < best.fun:
            best = res
    q = best.x / np.linalg.norm(best.x)
    return q, -best.fun  # maximal pairing


if __name__ == "__main__":
    seed = int(sys.argv[1]) if len(sys.argv) > 1 else 1
    rng = np.random.default_rng(seed)
    rnd = random.Random(seed)
    c = [rnd.randint(-4, 4) for _ in range(N_COORD)]
    print("c =", c)
    target = phi_num(c)
    scale = np.abs(target)
    assert np.all(scale > 0), "a component vanishes at c; choose another c"
    J = jac_num(c)
    print("rank of Jacobian at c:", np.linalg.matrix_rank(J, tol=1e-6 * np.linalg.norm(J)))
    nc = np.sqrt(float(norm2(c)))
    print("||c|| =", nc)
    x = np.array(c, dtype=float)
    v = fiber_direction(x, None, rng)
    h = 0.15 * nc
    total = 0.0
    t0 = time.time()
    nsteps = int(sys.argv[2]) if len(sys.argv) > 2 else 12
    for step in range(nsteps):
        xp = x + h * v
        xn, its, res = project(xp, target, scale)
        if res > 1e-12:
            h *= 0.5
            print("  step rejected, h ->", h)
            continue
        total += np.linalg.norm(xn - x)
        x = xn
        v = fiber_direction(x, v, rng)
        print(f"step {step}: its={its} res={res:.1e} arc={total:.3f} |x-c|={np.linalg.norm(x-np.array(c)):.3f} t={time.time()-t0:.0f}s", flush=True)
    np.save(f"x_seed{seed}.npy", x)
    json.dump({"c": c}, open(f"c_seed{seed}.json", "w"))
    q, pr = orbit_distance_numeric(c, [float(t) for t in x], starts=40, rng=rng)
    from exactlib import norm2 as _n2
    xr = [Fraction(float(t)) for t in x]
    d2 = float(_n2(c)) + float(_n2(xr)) - 2 * pr
    print("numeric orbit distance delta(c,x) ~", np.sqrt(max(d2, 0)), " ratio to ||c||:", np.sqrt(max(d2, 0)) / nc)
    print("best quaternion", q)


==> anc/sh-183-benchmark/exactlib.py <==
"""Exact machinery for the L = 6 decoy benchmark of sh-183.

Conventions
-----------
* Harm_l is realized by homogeneous harmonic polynomials of degree l in (x, y, z) with integer
  coefficients.  The basis of band l is the list BASIS[l] of monomial dictionaries.
* Coordinates of a tuple c = (f_1, ..., f_6) are the coefficients with respect to these bases,
  concatenated band by band (dimension 48).
* The inner product on Harm_l is the L^2 product for the round probability measure on S^2,
  and the norm on U_6 uses w_l = 1 for all l.
* The null-cone parametrization is (x, y, z) = (z0^2 - z1^2, i (z0^2 + z1^2), -2 z0 z1), and
  F_l = f_l restricted to it is a binary form of degree 2l written F = sum_a F_a z0^(2l-a) z1^a.
* Transvectants:  (F, G)_k = (m-k)! (m'-k)! / (m! m'!) sum_i (-1)^i C(k,i) d^k F / dz0^(k-i) dz1^i
  * d^k G / dz0^i dz1^(k-i).
* Phi_6 = (P_1..P_6, B_{ijk} for (i,j,k) in A(6), J_4, J_6, J_10), 32 components, in this order.

All computations are exact over Q(i) when the input is rational; the same code runs over floats,
complex numbers, or mpmath numbers when a conversion function for the rational constants is given.
"""
from fractions import Fraction
from math import comb, factorial
from itertools import product
import sympy as sp

L = 6


# ----------------------------------------------------------------------------------------------
# Gaussian rationals
# ----------------------------------------------------------------------------------------------
class GQ:
    """Element a + b i of Q(i) with a, b Fractions."""
    __slots__ = ("re", "im")

    def __init__(self, re=0, im=0):
        self.re = re if isinstance(re, Fraction) else Fraction(re)
        self.im = im if isinstance(im, Fraction) else Fraction(im)

    def __add__(self, o):
        o = _gq(o)
        return GQ(self.re + o.re, self.im + o.im)

    __radd__ = __add__

    def __sub__(self, o):
        o = _gq(o)
        return GQ(self.re - o.re, self.im - o.im)

    def __rsub__(self, o):
        return _gq(o) - self

    def __neg__(self):
        return GQ(-self.re, -self.im)

    def __mul__(self, o):
        o = _gq(o)
        return GQ(self.re * o.re - self.im * o.im, self.re * o.im + self.im * o.re)

    __rmul__ = __mul__

    def __truediv__(self, o):
        o = _gq(o)
        d = o.re * o.re + o.im * o.im
        return GQ((self.re * o.re + self.im * o.im) / d, (self.im * o.re - self.re * o.im) / d)

    def __pow__(self, n):
        r = GQ(1)
        for _ in range(n):
            r = r * self
        return r

    def __eq__(self, o):
        o = _gq(o)
        return self.re == o.re and self.im == o.im

    def __repr__(self):
        return f"GQ({self.re}, {self.im})"

    def is_real(self):
        return self.im == 0


def _gq(x):
    if isinstance(x, GQ):
        return x
    return GQ(x)


I_GQ = GQ(0, 1)


# ----------------------------------------------------------------------------------------------
# Harmonic bases with integer coefficients and exact Gram matrices
# ----------------------------------------------------------------------------------------------
def monomials(l):
    return [(a, b, l - a - b) for a in range(l, -1, -1) for b in range(l - a, -1, -1)]


def harmonic_basis(l):
    """Integer-coefficient basis of harmonic homogeneous polynomials of degree l, as dicts
    (a,b,c) -> int.  Obtained from the nullspace of the Laplacian, scaled to integers."""
    mons = monomials(l)
    idx = {m: i for i, m in enumerate(mons)}
    mons2 = monomials(l - 2) if l >= 2 else []
    idx2 = {m: i for i, m in enumerate(mons2)}
    M = sp.zeros(len(mons2), len(mons))
    for (a, b, c), j in idx.items():
        if a >= 2:
            M[idx2[(a - 2, b, c)], j] += a * (a - 1)
        if b >= 2:
            M[idx2[(a, b - 2, c)], j] += b * (b - 1)
        if c >= 2:
            M[idx2[(a, b, c - 2)], j] += c * (c - 1)
    null = M.nullspace() if l >= 2 else [sp.eye(3)[:, k] for k in range(3)]
    basis = []
    for v in null:
        den = sp.ilcm(*[sp.fraction(sp.nsimplify(x))[1] for x in v])
        w = [int(x * den) for x in v]
        g = 0
        for x in w:
            g = sp.igcd(g, x)
        w = [x // g for x in w]
        basis.append({mons[j]: w[j] for j in range(len(mons)) if w[j] != 0})
    assert len(basis) == 2 * l + 1
    return basis


def sphere_moment(a, b, c):
    """int x^a y^b z^c dmu over S^2 for the round probability measure, exact."""
    if a % 2 or b % 2 or c % 2:
        return Fraction(0)

    def dfact(n):  # (n-1)!! with (-1)!! = 1
        r = 1
        for k in range(n - 1, 0, -2):
            r *= k
        return r

    num = dfact(a) * dfact(b) * dfact(c)
    den = 1
    for k in range(a + b + c + 1, 0, -2):
        den *= k
    return Fraction(num, den)


def poly_product_integral(P, Q):
    s = Fraction(0)
    for (a, b, c), u in P.items():
        for (d, e, f), v in Q.items():
            s += u * v * sphere_moment(a + d, b + e, c + f)
    return s


BASIS_LITERAL = {
    1: [
        {(1, 0, 0): 1},
        {(0, 1, 0): 1},
        {(0, 0, 1): 1},
    ],
    2: [
        {(1, 1, 0): 1},
        {(1, 0, 1): 1},
        {(2, 0, 0): -1, (0, 2, 0): 1},
        {(0, 1, 1): 1},
        {(2, 0, 0): -1, (0, 0, 2): 1},
    ],
    3: [
        {(3, 0, 0): -1, (1, 2, 0): 3},
        {(1, 1, 1): 1},
        {(3, 0, 0): -1, (1, 0, 2): 3},
        {(2, 1, 0): -3, (0, 3, 0): 1},
        {(2, 0, 1): -1, (0, 2, 1): 1},
        {(2, 1, 0): -1, (0, 1, 2): 1},
        {(2, 0, 1): -3, (0, 0, 3): 1},
    ],
    4: [
        {(3, 1, 0): -1, (1, 3, 0): 1},
        {(3, 0, 1): -1, (1, 2, 1): 3},
        {(3, 1, 0): -1, (1, 1, 2): 3},
        {(3, 0, 1): -1, (1, 0, 3): 1},
        {(4, 0, 0): 1, (2, 2, 0): -6, (0, 4, 0): 1},
        {(2, 1, 1): -3, (0, 3, 1): 1},
        {(4, 0, 0): 1, (2, 2, 0): -3, (2, 0, 2): -3, (0, 2, 2): 3},
        {(2, 1, 1): -3, (0, 1, 3): 1},
        {(4, 0, 0): 1, (2, 0, 2): -6, (0, 0, 4): 1},
    ],
    5: [
        {(5, 0, 0): 1, (3, 2, 0): -10, (1, 4, 0): 5},
        {(3, 1, 1): -1, (1, 3, 1): 1},
        {(5, 0, 0): 1, (3, 2, 0): -5, (3, 0, 2): -5, (1, 2, 2): 15},
        {(3, 1, 1): -1, (1, 1, 3): 1},
        {(5, 0, 0): 1, (3, 0, 2): -10, (1, 0, 4): 5},
        {(4, 1, 0): 5, (2, 3, 0): -10, (0, 5, 0): 1},
        {(4, 0, 1): 1, (2, 2, 1): -6, (0, 4, 1): 1},
        {(4, 1, 0): 1, (2, 3, 0): -1, (2, 1, 2): -3, (0, 3, 2): 1},
        {(4, 0, 1): 1, (2, 2, 1): -3, (2, 0, 3): -1, (0, 2, 3): 1},
        {(4, 1, 0): 1, (2, 1, 2): -6, (0, 1, 4): 1},
        {(4, 0, 1): 5, (2, 0, 3): -10, (0, 0, 5): 1},
    ],
    6: [
        {(5, 1, 0): 3, (3, 3, 0): -10, (1, 5, 0): 3},
        {(5, 0, 1): 1, (3, 2, 1): -10, (1, 4, 1): 5},
        {(5, 1, 0): 3, (3, 3, 0): -5, (3, 1, 2): -15, (1, 3, 2): 15},
        {(5, 0, 1): 3, (3, 2, 1): -15, (3, 0, 3): -5, (1, 2, 3): 15},
        {(5, 1, 0): 1, (3, 1, 2): -10, (1, 1, 4): 5},
        {(5, 0, 1): 3, (3, 0, 3): -10, (1, 0, 5): 3},
        {(6, 0, 0): -1, (4, 2, 0): 15, (2, 4, 0): -15, (0, 6, 0): 1},
        {(4, 1, 1): 5, (2, 3, 1): -10, (0, 5, 1): 1},
        {(6, 0, 0): -1, (4, 2, 0): 10, (4, 0, 2): 5, (2, 4, 0): -5, (2, 2, 2): -30, (0, 4, 2): 5},
        {(4, 1, 1): 3, (2, 3, 1): -3, (2, 1, 3): -3, (0, 3, 3): 1},
        {(6, 0, 0): -1, (4, 2, 0): 5, (4, 0, 2): 10, (2, 2, 2): -30, (2, 0, 4): -5, (0, 2, 4): 5},
        {(4, 1, 1): 5, (2, 1, 3): -10, (0, 1, 5): 1},
        {(6, 0, 0): -1, (4, 0, 2): 15, (2, 0, 4): -15, (0, 0, 6): 1},
    ],
}


def _is_harmonic(l, P):
    lap = {}
    for (a, b, c), v in P.items():
        for (da, db, dc), coef in (((2, 0, 0), a * (a - 1)), ((0, 2, 0), b * (b - 1)), ((0, 0, 2), c * (c - 1))):
            if coef:
                key = (a - da, b - db, c - dc)
                lap[key] = lap.get(key, 0) + coef * v
    return all(v == 0 for v in lap.values())


# The bases are fixed literals (originally obtained from harmonic_basis); they are checked here.
BASIS = BASIS_LITERAL
for _l in range(1, L + 1):
    assert len(BASIS[_l]) == 2 * _l + 1 and all(_is_harmonic(_l, P) for P in BASIS[_l])
    _M = sp.Matrix([[P.get(m, 0) for m in monomials(_l)] for P in BASIS[_l]])
    assert _M.rank() == 2 * _l + 1
GRAM = {l: [[poly_product_integral(P, Q) for Q in BASIS[l]] for P in BASIS[l]] for l in range(1, L + 1)}
OFFS = {}
_n = 0
for l in range(1, L + 1):
    OFFS[l] = _n
    _n += 2 * l + 1
N_COORD = _n  # 48


def split_bands(c):
    return {l: list(c[OFFS[l]:OFFS[l] + 2 * l + 1]) for l in range(1, L + 1)}


def band_poly(l, coeffs):
    """Polynomial of band l with the given coordinates, as dict monomial -> coefficient."""
    P = {}
    for coef, B in zip(coeffs, BASIS[l]):
        for m, v in B.items():
            P[m] = P.get(m, 0) + coef * v
    return P


def inner_product(c, cp):
    """<c, c'> = sum_l f_l^T G_l f_l'  (exact for Fractions)."""
    s = 0
    for l in range(1, L + 1):
        u = c[OFFS[l]:OFFS[l] + 2 * l + 1]
        v = cp[OFFS[l]:OFFS[l] + 2 * l + 1]
        G = GRAM[l]
        for i in range(2 * l + 1):
            for j in range(2 * l + 1):
                s += u[i] * G[i][j] * v[j]
    return s


def norm2(c):
    return inner_product(c, c)


# ----------------------------------------------------------------------------------------------
# Null-cone map  Psi_l : coefficients of f_l  ->  monomial coefficients of F_l (degree 2l)
# ----------------------------------------------------------------------------------------------
def _binom_poly(l):
    """(z0^2 - z1^2)^a (i (z0^2 + z1^2))^b (-2 z0 z1)^c as dict exponent_of_z1 -> GQ, for each monomial."""
    out = {}
    for (a, b, c) in monomials(l):
        # x^a: sum_j C(a,j) z0^(2(a-j)) (-1)^j z1^(2j)
        poly = {0: GQ(1)}
        for _ in range(a):
            poly = _mul_poly(poly, {0: GQ(1), 2: GQ(-1)})
        for _ in range(b):
            poly = _mul_poly(poly, {0: I_GQ, 2: I_GQ})
        for _ in range(c):
            poly = _mul_poly(poly, {1: GQ(-2)})
        out[(a, b, c)] = poly  # degree in z1; total degree 2l
    return out


def _mul_poly(p, q):
    r = {}
    for i, u in p.items():
        for j, v in q.items():
            r[i + j] = r.get(i + j, GQ(0)) + u * v
    return r


_MONO_FORMS = {l: _binom_poly(l) for l in range(1, L + 1)}


def psi_matrix(l):
    """Matrix (2l+1) x (2l+1) over Q(i): column k is Psi_l of basis vector k, rows = z1-exponent a."""
    cols = []
    for B in BASIS[l]:
        col = [GQ(0)] * (2 * l + 1)
        for m, v in B.items():
            for a, u in _MONO_FORMS[l][m].items():
                col[a] = col[a] + u * v
        cols.append(col)
    return [[cols[k][a] for k in range(2 * l + 1)] for a in range(2 * l + 1)]


PSI = {l: psi_matrix(l) for l in range(1, L + 1)}


def binary_forms(c, conv=lambda x: x, imag=None):
    """F_l for l = 1..6 from the coordinates c.  conv converts Fractions to the working field;
    imag is the imaginary unit of the working field (None: exact GQ arithmetic)."""
    F = {}
    for l in range(1, L + 1):
        u = c[OFFS[l]:OFFS[l] + 2 * l + 1]
        rows = []
        for a in range(2 * l + 1):
            s = None
            for k in range(2 * l + 1):
                g = PSI[l][a][k]
                if g.re == 0 and g.im == 0:
                    continue
                if imag is None:
                    term = g * u[k]
                else:
                    term = (conv(g.re) + imag * conv(g.im)) * u[k]
                s = term if s is None else s + term
            if s is None:
                s = GQ(0) if imag is None else conv(Fraction(0))
            rows.append(s)
        F[l] = rows
    return F


# ----------------------------------------------------------------------------------------------
# Transvectants
# ----------------------------------------------------------------------------------------------
def ffall(x, k):
    r = 1
    for j in range(k):
        r *= x - j
    return r


_TENSOR = {}


def transvectant_tensor(m, mp, k):
    key = (m, mp, k)
    if key not in _TENSOR:
        pre = Fraction(factorial(m - k) * factorial(mp - k), factorial(m) * factorial(mp))
        T = []
        for a in range(m + 1):
            for b in range(mp + 1):
                c = a + b - k
                if c < 0 or c > m + mp - 2 * k:
                    continue
                s = sum((-1) ** i * comb(k, i) * ffall(m - a, k - i) * ffall(a, i)
                        * ffall(mp - b, i) * ffall(b, k - i) for i in range(k + 1))
                if s:
                    T.append((a, b, c, pre * s))
        _TENSOR[key] = T
    return _TENSOR[key]


def transvect(F, G, k, conv=lambda x: x):
    m, mp = len(F) - 1, len(G) - 1
    out = [None] * (m + mp - 2 * k + 1)
    for a, b, c, co in transvectant_tensor(m, mp, k):
        term = conv(co) * F[a] * G[b]
        out[c] = term if out[c] is None else out[c] + term
    zero = conv(Fraction(0))
    return [zero if x is None else x for x in out]


# ----------------------------------------------------------------------------------------------
# Sextic invariants.  Clebsch covariants in the transvectant normalization above:
#   A = (f,f)_6, i = (f,f)_4, Delta = (i,i)_2, B = (i,i)_4, C = (i,Delta)_4,
#   y1 = (f,i)_4, y2 = (i,y1)_2, y3 = (i,y2)_2, D = (y3,y1)_2.
# The Igusa-Clebsch invariants I_2, I_4, I_6, I_10 (root form of sh-181, Eq. (20)) are the
# polynomials in A, B, C, D with the coefficients IC_COEF below; these coefficients are verified
# exactly by verify_igusa_clebsch() against the root form on random rational-root sextics.
# ----------------------------------------------------------------------------------------------
def clebsch_ABCD(f, conv=lambda x: x):
    A = transvect(f, f, 6, conv)[0]
    i4 = transvect(f, f, 4, conv)
    Delta = transvect(i4, i4, 2, conv)
    B = transvect(i4, i4, 4, conv)[0]
    C = transvect(i4, Delta, 4, conv)[0]
    y1 = transvect(f, i4, 4, conv)
    y2 = transvect(i4, y1, 2, conv)
    y3 = transvect(i4, y2, 2, conv)
    D = transvect(y3, y1, 2, conv)[0]
    return A, B, C, D


# Igusa-Clebsch invariants through A, B, C, D (Mestre's constants, verified below).
IC_COEF = {
    "I2": {("A",): Fraction(-120)},
    "I4": {("A", "A"): Fraction(-720), ("B",): Fraction(6750)},
    "I6": {("A", "A", "A"): Fraction(8640), ("A", "B"): Fraction(-108000), ("C",): Fraction(202500)},
    "I10": {("A",) * 5: Fraction(-62208), ("A", "A", "A", "B"): Fraction(972000),
            ("A", "A", "C"): Fraction(1620000), ("A", "B", "B"): Fraction(-3037500),
            ("B", "C"): Fraction(-6075000), ("D",): Fraction(-4556250)},
}


def igusa_clebsch(f, conv=lambda x: x):
    A, B, C, D = clebsch_ABCD(f, conv)
    val = {"A": A, "B": B, "C": C, "D": D}
    out = {}
    for name, terms in IC_COEF.items():
        s = None
        for mono, co in terms.items():
            t = conv(co)
            for v in mono:
                t = t * val[v]
            s = t if s is None else s + t
        out[name] = s
    return out["I2"], out["I4"], out["I6"], out["I10"]


def igusa_J(f, conv=lambda x: x):
    """J_2, J_4, J_6, J_10 by sh-181, Eq. (21)."""
    I2, I4, I6, I10 = igusa_clebsch(f, conv)
    c = conv
    J2 = I2 * c(Fraction(1, 8))
    J4 = (J2 * J2 * c(Fraction(4)) - I4) * c(Fraction(1, 96))
    J6 = (J2 * J2 * J2 * c(Fraction(8)) - J2 * J4 * c(Fraction(160)) - I6) * c(Fraction(1, 576))
    J10 = I10 * c(Fraction(1, 4096))
    return J2, J4, J6, J10


def igusa_clebsch_from_roots(a0, roots):
    """Root form of sh-181, Eq. (20):  F = a0 prod (z - alpha_i), (ij) = alpha_i - alpha_j."""
    from itertools import combinations, permutations
    idx = range(6)
    d = lambda i, j: (roots[i] - roots[j]) ** 2

    def pairings(s):
        if not s:
            yield []
            return
        a = s[0]
        for b in s[1:]:
            rest = [x for x in s if x not in (a, b)]
            for p in pairings(rest):
                yield [(a, b)] + p

    I2 = a0 ** 2 * sum(d(*p[0]) * d(*p[1]) * d(*p[2]) for p in pairings(list(idx)))
    tri = [(t, tuple(x for x in idx if x not in t)) for t in combinations(idx, 3) if 0 in t]
    cyc = lambda t: d(t[0], t[1]) * d(t[1], t[2]) * d(t[2], t[0])
    I4 = a0 ** 4 * sum(cyc(t) * cyc(u) for t, u in tri)
    I6 = 0
    for t, u in tri:
        for perm in permutations(u):
            I6 += cyc(t) * cyc(u) * d(t[0], perm[0]) * d(t[1], perm[1]) * d(t[2], perm[2])
    I6 *= a0 ** 6
    I10 = a0 ** 10
    for i in range(6):
        for j in range(i + 1, 6):
            I10 *= d(i, j)
    return I2, I4, I6, I10


def sextic_from_roots(a0, roots):
    """Monomial coefficients F_a of a0 prod (z0 - alpha_i z1)."""
    poly = [Fraction(a0)]
    for r in roots:
        new = [Fraction(0)] * (len(poly) + 1)
        for k, v in enumerate(poly):
            new[k] += v
            new[k + 1] -= v * r
        poly = new
    return poly


def verify_igusa_clebsch(trials=6, seed=11):
    import random
    rnd = random.Random(seed)
    for _ in range(trials):
        a0 = Fraction(rnd.randint(1, 5), rnd.randint(1, 3))
        roots = []
        while len(roots) < 6:
            r = Fraction(rnd.randint(-9, 9), rnd.randint(1, 4))
            if r not in roots:
                roots.append(r)
        f = sextic_from_roots(a0, roots)
        want = igusa_clebsch_from_roots(a0, roots)
        got = igusa_clebsch(f)
        if list(want) != list(got):
            return False, (a0, roots, want, got)
    return True, None


# ----------------------------------------------------------------------------------------------
# The pool Phi_6
# ----------------------------------------------------------------------------------------------
EVEN = [(a, b, c) for a in range(1, L + 1) for b in range(a, L + 1) for c in range(b, L + 1)
        if c <= a + b and (a + b + c) % 2 == 0]
ODD = [(a, b, c) for a in range(1, L + 1) for b in range(a + 1, L + 1) for c in range(b + 1, L + 1)
       if c <= a + b and (a + b + c) % 2 == 1]
LABELS = [f"P{l}" for l in range(1, L + 1)] + ["B%d%d%d" % t for t in EVEN] + ["J4", "J6", "J10"]
assert len(LABELS) == 32


def phi6(c, conv=lambda x: x, imag=None):
    """The 32 components of Phi_6 at c, in the order LABELS.  Exact GQ values when conv is the
    identity and imag is None; then every component is real."""
    F = binary_forms(c, conv, imag)
    out = []
    for l in range(1, L + 1):
        out.append(transvect(F[l], F[l], 2 * l, conv)[0])
    for (i, j, k) in EVEN:
        A = transvect(F[i], F[j], i + j - k, conv)
        out.append(transvect(A, F[k], 2 * k, conv)[0])
    J2, J4, J6, J10 = igusa_J(F[3], conv)
    out += [J4, J6, J10]
    return out


def phi6_real(c):
    """Exact real values (Fractions) of Phi_6 at rational c; asserts all imaginary parts vanish."""
    vals = phi6(c)
    out = []
    for v in vals:
        assert v.im == 0, v
        out.append(v.re)
    return out


def odd_bispectra(c, conv=lambda x: x, imag=None):
    F = binary_forms(c, conv, imag)
    out = []
    for (i, j, k) in ODD:
        A = transvect(F[i], F[j], i + j - k, conv)
        out.append(transvect(A, F[k], 2 * k, conv)[0])
    return out


def mirror(c):
    """tau (f_1, ..., f_6) = (-f_1, f_2, -f_3, f_4, -f_5, f_6)."""
    out = list(c)
    for l in range(1, L + 1):
        if l % 2 == 1:
            for k in range(OFFS[l], OFFS[l] + 2 * l + 1):
                out[k] = -out[k]
    return out


if __name__ == "__main__":
    ok, info = verify_igusa_clebsch()
    print("Igusa-Clebsch constants verified:", ok)
    if not ok:
        print(info)
    for l in range(1, L + 1):
        print(l, "basis:", BASIS[l])


==> anc/sh-183-benchmark/figure.py <==
import json, numpy as np
from fractions import Fraction
import matplotlib; matplotlib.use("Agg")
import matplotlib.pyplot as plt
from exactlib import band_poly, OFFS, L
from rotlib import rotate
from certify import rational_quaternion_rotation
data=json.load(open("pair_seed1.json")); c=[Fraction(v) for v in data["c"]]; cp=[Fraction(v) for v in data["cprime"]]
ub=json.load(open("sh-183-benchmark.json"))["upper_bounds"]["cc"]; qq=[Fraction(v) for v in ub["quaternion"]]
w,x,y,z=qq; n=w*w+x*x+y*y+z*z
R0=[[(w*w+x*x-y*y-z*z)/n,2*(x*y-w*z)/n,2*(x*z+w*y)/n],[2*(x*y+w*z)/n,(w*w-x*x+y*y-z*z)/n,2*(y*z-w*x)/n],[2*(x*z-w*y)/n,2*(y*z+w*x)/n,(w*w-x*x-y*y+z*z)/n]]
cpr=rotate(cp,R0,exact=True)
rho0=24.0
def radial(t):
    polys={l:band_poly(l,t[OFFS[l]:OFFS[l]+2*l+1]) for l in range(1,L+1)}
    terms=[(i,j,k,float(v)) for l in polys for (i,j,k),v in polys[l].items()]
    def s(X,Y,Z):
        return sum(v*X**i*Y**j*Z**k for i,j,k,v in terms)
    return s
th,ph=np.meshgrid(np.linspace(0,np.pi,181),np.linspace(0,2*np.pi,361),indexing="ij")
X,Y,Z=np.sin(th)*np.cos(ph),np.sin(th)*np.sin(ph),np.cos(th)
fig=plt.figure(figsize=(10,5))
for k,(t,title) in enumerate(((c,"enrolled surface $c$"),(cpr,"decoy $c'$, aligned by $R_0$"))):
    s=radial(t)(X,Y,Z); r=rho0+s
    ax=fig.add_subplot(1,2,k+1,projection="3d")
    norm=plt.Normalize(rho0-20,rho0+20)
    ax.plot_surface(r*X,r*Y,r*Z,facecolors=plt.cm.viridis(norm(r)),rstride=2,cstride=2,linewidth=0,antialiased=False,shade=True)
    ax.set_box_aspect((1,1,1), zoom=1.75); lim=42; ax.set_xlim(-lim,lim); ax.set_ylim(-lim,lim); ax.set_zlim(-lim,lim)
    ax.set_axis_off(); ax.set_title(title,fontsize=11); ax.view_init(elev=22,azim=35)
plt.tight_layout(); plt.savefig("sh-183-decoy.png",dpi=160,bbox_inches="tight"); print("saved")


==> anc/sh-183-benchmark/logs/certify_cc_21_4.log <==
[cc] numeric orbit distance ~ 5.364286
[cc] exact upper bound: ||a - R0 b||^2 ~ 28.775559499, delta <= 5.364285553; rational quaternion ['1427/905074', '290689/653469', '-292467/330422', '1']
  [cc] chart 0 depth 0: 512 boxes survive, total evaluated 512, 1s
  [cc] chart 0 depth 1: 4096 boxes survive, total evaluated 4608, 14s
  [cc] chart 0 depth 2: 6882 boxes survive, total evaluated 37376, 117s
  [cc] chart 0 depth 3: 4756 boxes survive, total evaluated 92432, 294s
  [cc] chart 0 depth 4: 6005 boxes survive, total evaluated 130480, 412s
  [cc] chart 0 depth 5: 5625 boxes survive, total evaluated 178520, 561s
  [cc] chart 0 depth 6: 397 boxes survive, total evaluated 223520, 694s
  [cc] chart 0 depth 7: 0 boxes survive, total evaluated 226696, 700s
  [cc] chart 1 depth 0: 512 boxes survive, total evaluated 227208, 701s
  [cc] chart 1 depth 1: 4096 boxes survive, total evaluated 231304, 710s
  [cc] chart 1 depth 2: 7547 boxes survive, total evaluated 264072, 778s
  [cc] chart 1 depth 3: 3443 boxes survive, total evaluated 324448, 902s
  [cc] chart 1 depth 4: 1061 boxes survive, total evaluated 351992, 959s
  [cc] chart 1 depth 5: 0 boxes survive, total evaluated 360480, 976s
  [cc] chart 2 depth 0: 512 boxes survive, total evaluated 360992, 977s
  [cc] chart 2 depth 1: 4096 boxes survive, total evaluated 365088, 986s
  [cc] chart 2 depth 2: 5331 boxes survive, total evaluated 397856, 1053s
  [cc] chart 2 depth 3: 4239 boxes survive, total evaluated 440504, 1142s
  [cc] chart 2 depth 4: 5578 boxes survive, total evaluated 474416, 1213s
  [cc] chart 2 depth 5: 3537 boxes survive, total evaluated 519040, 1304s
  [cc] chart 2 depth 6: 0 boxes survive, total evaluated 547336, 1358s
  [cc] chart 3 depth 0: 512 boxes survive, total evaluated 547848, 1359s
  [cc] chart 3 depth 1: 4096 boxes survive, total evaluated 551944, 1367s
  [cc] chart 3 depth 2: 4616 boxes survive, total evaluated 584712, 1435s
  [cc] chart 3 depth 3: 3551 boxes survive, total evaluated 621640, 1511s
  [cc] chart 3 depth 4: 7162 boxes survive, total evaluated 650048, 1567s
  [cc] chart 3 depth 5: 16587 boxes survive, total evaluated 707344, 1679s
  [cc] chart 3 depth 6: 18823 boxes survive, total evaluated 840040, 1937s
  [cc] chart 3 depth 7: 0 boxes survive, total evaluated 990624, 2227s
[cc] lower bound delta >= 21/4 certified: True; boxes evaluated: 990624


==> anc/sh-183-benchmark/logs/certify_ct_9_2.log <==
[ct] numeric orbit distance ~ 4.804785
[ct] exact upper bound: ||a - R0 b||^2 ~ 23.085960000, delta <= 4.804785115; rational quaternion ['0', '-160657/983302', '-116356/121959', '1']
  [ct] chart 0 depth 0: 512 boxes survive, total evaluated 512, 1s
  [ct] chart 0 depth 1: 4068 boxes survive, total evaluated 4608, 12s
  [ct] chart 0 depth 2: 658 boxes survive, total evaluated 37152, 100s
  [ct] chart 0 depth 3: 0 boxes survive, total evaluated 42416, 116s
  [ct] chart 1 depth 0: 512 boxes survive, total evaluated 42928, 117s
  [ct] chart 1 depth 1: 4072 boxes survive, total evaluated 47024, 128s
  [ct] chart 1 depth 2: 1204 boxes survive, total evaluated 79600, 224s
  [ct] chart 1 depth 3: 0 boxes survive, total evaluated 89232, 252s
  [ct] chart 2 depth 0: 512 boxes survive, total evaluated 89744, 253s
  [ct] chart 2 depth 1: 4080 boxes survive, total evaluated 93840, 265s
  [ct] chart 2 depth 2: 1426 boxes survive, total evaluated 126480, 354s
  [ct] chart 2 depth 3: 1208 boxes survive, total evaluated 137888, 385s
  [ct] chart 2 depth 4: 944 boxes survive, total evaluated 147552, 412s
  [ct] chart 2 depth 5: 82 boxes survive, total evaluated 155104, 432s
  [ct] chart 2 depth 6: 0 boxes survive, total evaluated 155760, 433s
  [ct] chart 3 depth 0: 512 boxes survive, total evaluated 156272, 434s
  [ct] chart 3 depth 1: 4096 boxes survive, total evaluated 160368, 445s
  [ct] chart 3 depth 2: 2068 boxes survive, total evaluated 193136, 533s
  [ct] chart 3 depth 3: 1968 boxes survive, total evaluated 209680, 579s
  [ct] chart 3 depth 4: 2552 boxes survive, total evaluated 225424, 622s
  [ct] chart 3 depth 5: 488 boxes survive, total evaluated 245840, 676s
  [ct] chart 3 depth 6: 0 boxes survive, total evaluated 249744, 686s
[ct] lower bound delta >= 9/2 certified: True; boxes evaluated: 249744


==> anc/sh-183-benchmark/logs/certify_tc_43_10.log <==
[tc] numeric orbit distance ~ 4.603428
[tc] exact upper bound: ||a - R0 b||^2 ~ 21.191545326, delta <= 4.603427563; rational quaternion ['1', '-492235/545698', '-169386/828203', '186067/918236']
  [tc] chart 0 depth 0: 512 boxes survive, total evaluated 512, 2s
  [tc] chart 0 depth 1: 4033 boxes survive, total evaluated 4608, 16s
  [tc] chart 0 depth 2: 1094 boxes survive, total evaluated 36872, 129s
  [tc] chart 0 depth 3: 1008 boxes survive, total evaluated 45624, 163s
  [tc] chart 0 depth 4: 1826 boxes survive, total evaluated 53688, 190s
  [tc] chart 0 depth 5: 592 boxes survive, total evaluated 68296, 239s
  [tc] chart 0 depth 6: 0 boxes survive, total evaluated 73032, 255s
  [tc] chart 1 depth 0: 512 boxes survive, total evaluated 73544, 257s
  [tc] chart 1 depth 1: 4046 boxes survive, total evaluated 77640, 271s
  [tc] chart 1 depth 2: 1059 boxes survive, total evaluated 110008, 383s
  [tc] chart 1 depth 3: 581 boxes survive, total evaluated 118480, 412s
  [tc] chart 1 depth 4: 581 boxes survive, total evaluated 123128, 427s
  [tc] chart 1 depth 5: 0 boxes survive, total evaluated 127776, 442s
  [tc] chart 2 depth 0: 512 boxes survive, total evaluated 128288, 444s
  [tc] chart 2 depth 1: 4042 boxes survive, total evaluated 132384, 457s
  [tc] chart 2 depth 2: 953 boxes survive, total evaluated 164720, 568s
  [tc] chart 2 depth 3: 0 boxes survive, total evaluated 172344, 596s
  [tc] chart 3 depth 0: 512 boxes survive, total evaluated 172856, 597s
  [tc] chart 3 depth 1: 3991 boxes survive, total evaluated 176952, 612s
  [tc] chart 3 depth 2: 1540 boxes survive, total evaluated 208880, 707s
  [tc] chart 3 depth 3: 0 boxes survive, total evaluated 221200, 732s
[tc] lower bound delta >= 43/10 certified: True; boxes evaluated: 221200


==> anc/sh-183-benchmark/logs/positivity.log <==
  face 0 depth 0: boxes 256 min lower bound -27.2405
  face 0 depth 1: boxes 244 min lower bound -23.0181
  face 0 depth 2: boxes 156 min lower bound -21.1150
  face 0 depth 3: boxes 200 min lower bound -20.2246
  face 0 depth 4: boxes 144 min lower bound -19.7792
  face 1 depth 0: boxes 256 min lower bound -28.9106
  face 1 depth 1: boxes 356 min lower bound -19.8646
  face 2 depth 0: boxes 256 min lower bound -25.8147
  face 2 depth 1: boxes 252 min lower bound -17.0681
  face 3 depth 0: boxes 256 min lower bound -16.4594
  face 4 depth 0: boxes 256 min lower bound -26.1198
  face 4 depth 1: boxes 60 min lower bound -17.8392
  face 5 depth 0: boxes 256 min lower bound -25.0403
  face 5 depth 1: boxes 168 min lower bound -16.6449
certified: s_c >= -20.0 on the sphere
  face 0 depth 0: boxes 256 min lower bound -28.6009
  face 0 depth 1: boxes 288 min lower bound -21.1944
  face 0 depth 2: boxes 156 min lower bound -19.1984
  face 1 depth 0: boxes 256 min lower bound -29.7265
  face 1 depth 1: boxes 344 min lower bound -20.1128
  face 1 depth 2: boxes 8 min lower bound -15.9385
  face 2 depth 0: boxes 256 min lower bound -26.0077
  face 2 depth 1: boxes 88 min lower bound -18.6469
  face 3 depth 0: boxes 256 min lower bound -21.9800
  face 3 depth 1: boxes 24 min lower bound -13.5759
  face 4 depth 0: boxes 256 min lower bound -24.5553
  face 4 depth 1: boxes 40 min lower bound -15.8922
  face 5 depth 0: boxes 256 min lower bound -26.7593
  face 5 depth 1: boxes 92 min lower bound -17.8567
certified: s_c' >= -20.0 on the sphere


==> anc/sh-183-benchmark/pairing.py <==
"""<c, R . x> as an explicit polynomial in the nine entries of R, for fixed coordinate vectors c, x.

<c, R x> = sum_l int s_{c,l}(p) s_{x,l}(R^T p) dmu(p).  The result is a dict mapping an exponent
tuple (e_11, e_12, ..., e_33) of the entries R_ij to a Fraction coefficient.  Exact for rational
c, x; also usable with floats.
"""
from fractions import Fraction
from itertools import product
import numpy as np
from exactlib import BASIS, OFFS, L, sphere_moment, band_poly

# Precompute, for each band l, the polynomials  <b_alpha, R b_beta>  as dicts over R-exponents.
# We expand b_beta(R^T p) = b_beta(sum_j R_j1 p_j, sum_j R_j2 p_j, sum_j R_j3 p_j).
_LIN = [[(j, i) for j in range(3)] for i in range(3)]  # (R^T p)_i = sum_j R_{ji} p_j


def _lin_power_terms(i, e):
    """(sum_j R_{ji} p_j)^e as dict: (R-exponent tuple (9,), p-exponent tuple (3,)) -> int coefficient."""
    from math import factorial
    out = {}
    for e0 in range(e + 1):
        for e1 in range(e - e0 + 1):
            e2 = e - e0 - e1
            coef = factorial(e) // (factorial(e0) * factorial(e1) * factorial(e2))
            Rexp = [0] * 9
            Rexp[3 * 0 + i] += e0  # R_{0 i}
            Rexp[3 * 1 + i] += e1
            Rexp[3 * 2 + i] += e2
            out[(tuple(Rexp), (e0, e1, e2))] = coef
    return out


def _mul_terms(A, B):
    out = {}
    for (ra, pa), u in A.items():
        for (rb, pb), v in B.items():
            key = (tuple(x + y for x, y in zip(ra, rb)), tuple(x + y for x, y in zip(pa, pb)))
            out[key] = out.get(key, 0) + u * v
    return out


_POWCACHE = {}


def _lin_power(i, e):
    if (i, e) not in _POWCACHE:
        _POWCACHE[(i, e)] = _lin_power_terms(i, e)
    return _POWCACHE[(i, e)]


def _rotated_monomial(a, b, c):
    """(R^T p)^(a,b,c) as dict (Rexp, pexp) -> int."""
    T = _mul_terms(_lin_power(0, a), _lin_power(1, b))
    return _mul_terms(T, _lin_power(2, c))


_ROTMONO = {}


def rotated_monomial(m):
    if m not in _ROTMONO:
        _ROTMONO[m] = _rotated_monomial(*m)
    return _ROTMONO[m]


def pairing_polynomial(c, x):
    """dict Rexp (9-tuple) -> coefficient, with  <c, R x> = sum coef * prod R_ij^e_ij."""
    out = {}
    for l in range(1, L + 1):
        Pc = band_poly(l, c[OFFS[l]:OFFS[l] + 2 * l + 1])
        Px = band_poly(l, x[OFFS[l]:OFFS[l] + 2 * l + 1])
        # s_x(R^T p) = sum_m Px[m] (R^T p)^m
        rot = {}
        for m, v in Px.items():
            if v == 0:
                continue
            for (Rexp, pexp), u in rotated_monomial(m).items():
                rot[(Rexp, pexp)] = rot.get((Rexp, pexp), 0) + v * u
        # multiply by s_c(p) and integrate
        for (Rexp, pexp), u in rot.items():
            for mc, vc in Pc.items():
                mom = sphere_moment(pexp[0] + mc[0], pexp[1] + mc[1], pexp[2] + mc[2])
                if mom == 0:
                    continue
                out[Rexp] = out.get(Rexp, 0) + u * vc * mom
    return {k: v for k, v in out.items() if v != 0}


class PairingEvaluator:
    """Fast numeric evaluation of a pairing polynomial at many rotations (numpy)."""

    def __init__(self, poly):
        self.exps = np.array(list(poly.keys()), dtype=np.int64)  # (T, 9)
        self.coefs = np.array([float(v) for v in poly.values()])
        self.maxdeg = int(self.exps.max())

    def __call__(self, Rbatch):
        """Rbatch: array (..., 3, 3). Returns array (...) of values."""
        R = np.asarray(Rbatch, dtype=float).reshape(-1, 9)  # (M, 9)
        # powers table: (M, 9, maxdeg+1)
        pw = np.ones((R.shape[0], 9, self.maxdeg + 1))
        for d in range(1, self.maxdeg + 1):
            pw[:, :, d] = pw[:, :, d - 1] * R
        # monomials: prod_j pw[:, j, exps[t, j]]
        vals = np.ones((R.shape[0], self.exps.shape[0]))
        for j in range(9):
            vals *= pw[:, j, :][:, self.exps[:, j]]
        return (vals @ self.coefs).reshape(np.asarray(Rbatch).shape[:-2])


==> anc/sh-183-benchmark/polish.py <==
"""Polish a numerical fiber point to high precision, round it to rationals with denominator 10^20,
and verify the componentwise relative agreement exactly."""
import sys, json
import numpy as np
import mpmath as mp
from fractions import Fraction
from exactlib import phi6, phi6_real, N_COORD, LABELS, norm2

mp.mp.dps = 60
conv = lambda fr: mp.mpf(fr.numerator) / fr.denominator
IM = mp.mpc(0, 1)


def phi_mp(x):
    return [mp.re(v) for v in phi6(list(x), conv=conv, imag=IM)]


def jac_mp(x, h=mp.mpf("1e-20")):
    J = mp.matrix(32, N_COORD)
    for k in range(N_COORD):
        xp = list(x); xm = list(x)
        xp[k] += h; xm[k] -= h
        fp = phi_mp(xp); fm = phi_mp(xm)
        for i in range(32):
            J[i, k] = (fp[i] - fm[i]) / (2 * h)
    return J


def polish(c, x0, iters=4):
    target = phi_mp([mp.mpf(v) for v in c])
    scale = [abs(t) for t in target]
    x = [mp.mpf(float(v)) for v in x0]
    for it in range(iters):
        f = phi_mp(x)
        r = mp.matrix([(f[i] - target[i]) / scale[i] for i in range(32)])
        res = max(abs(v) for v in r)
        print(f"  newton {it}: max scaled residual {mp.nstr(res, 5)}", flush=True)
        if res < mp.mpf("1e-45"):
            break
        J = jac_mp(x)
        for i in range(32):
            for k in range(N_COORD):
                J[i, k] /= scale[i]
        # minimum-norm solution: dx = J^T (J J^T)^{-1} (-r)
        JJt = J * J.T
        y = mp.lu_solve(JJt, -r)
        dx = J.T * y
        x = [x[k] + dx[k] for k in range(N_COORD)]
    return x


if __name__ == "__main__":
    seed, step = int(sys.argv[1]), int(sys.argv[2])
    c = json.load(open(f"best_seed{seed}.json"))["c"]
    x0 = np.load(f"x_seed{seed}_step{step}.npy")
    x = polish(c, x0)
    D = 10 ** 20
    cp = [Fraction(int(mp.nint(v * D)), D) for v in x]
    vc = phi6_real(c)
    vp = phi6_real(cp)
    rel = [abs(a - b) / abs(a) for a, b in zip(vc, vp)]
    worst = max(rel)
    print("exact componentwise relative differences: max =", float(worst))
    assert all(a != 0 for a in vc)
    ok = all(r <= Fraction(1, 10**14) for r in rel)
    print("all <= 1e-14:", ok)
    json.dump({"c": c, "cprime": [str(v) for v in cp], "max_rel": str(worst),
               "norm2_c": str(norm2(c)), "norm2_cprime": str(norm2(cp))},
              open(f"pair_seed{seed}.json", "w"), indent=1)
    print("norm2 c =", norm2(c), " norm2 c' =", float(norm2(cp)))


==> anc/sh-183-benchmark/positivity.py <==
"""Certified lower bound for s_c = f_1 + ... + f_6 on the sphere, by interval arithmetic over the
six faces of the cube: p = v / |v| with v = (±1, a, b) etc., a, b in [-1, 1], and
s_c(p) = sum_l f_l(v) / |v|^l.  Outward rounding by one ulp after every operation."""
import sys, json
import numpy as np
from fractions import Fraction
from exactlib import band_poly, OFFS, L, mirror
from certify import down, up, iadd, isub, imul, isqr, idiv_pos

INF = np.inf


def ipow(a, e):
    if e == 0:
        return np.ones_like(a[0]), np.ones_like(a[0])
    r = a
    for _ in range(e - 1):
        r = imul(r, a)
    return r


def isqrt_pos(a):
    return down(np.sqrt(a[0])), up(np.sqrt(a[1]))


def band_polys(c):
    return {l: band_poly(l, c[OFFS[l]:OFFS[l] + 2 * l + 1]) for l in range(1, L + 1)}


def s_lower_bound(c, depth_max=9, target=None, verbose=True):
    """Returns a certified lower bound m with s_c >= m on the sphere (float), refining boxes until
    the bound exceeds target (if given) or depth_max is reached."""
    polys = band_polys(c)
    best_global = None
    for face in range(6):
        axis, sign = face // 2, 1 if face % 2 == 0 else -1
        n0 = 16
        g = np.linspace(-1, 1, n0 + 1)
        boxes = np.array([[[g[i], g[i + 1]], [g[j], g[j + 1]]] for i in range(n0) for j in range(n0)])
        face_bound = None
        for depth in range(depth_max + 1):
            A = (boxes[:, 0, 0], boxes[:, 0, 1]); B = (boxes[:, 1, 0], boxes[:, 1, 1])
            one = (np.ones(len(boxes)), np.ones(len(boxes)))
            sgn = (np.full(len(boxes), float(sign)), np.full(len(boxes), float(sign)))
            coords = [None, None, None]
            coords[axis] = sgn
            others = [i for i in range(3) if i != axis]
            coords[others[0]] = A; coords[others[1]] = B
            n2 = iadd(one, iadd(isqr(A), isqr(B)))
            nrm = isqrt_pos(n2)
            total = (np.zeros(len(boxes)), np.zeros(len(boxes)))
            for l in range(1, L + 1):
                acc = (np.zeros(len(boxes)), np.zeros(len(boxes)))
                for (i, j, k), v in polys[l].items():
                    if v == 0:
                        continue
                    mon = imul(imul(ipow(coords[0], i), ipow(coords[1], j)), ipow(coords[2], k))
                    cv = (np.full(len(boxes), down(np.float64(float(v)))), np.full(len(boxes), up(np.float64(float(v)))))
                    acc = iadd(acc, imul(mon, cv))
                denom = ipow(nrm, l)
                total = iadd(total, idiv_pos(acc, denom))
            lo = total[0]
            m = float(np.min(lo))
            face_bound = m
            if verbose:
                print(f"  face {face} depth {depth}: boxes {len(boxes)} min lower bound {m:.4f}", flush=True)
            if target is not None and m >= target:
                break
            if depth == depth_max:
                break
            # refine the worst boxes: those whose lower bound is below the current best candidate
            thresh = np.percentile(lo, 20) if target is None else target
            idx = np.where(lo < thresh)[0]
            keep = boxes[idx]
            new = []
            for bi in range(2):
                for bj in range(2):
                    b = keep.copy()
                    for ax, bit in zip(range(2), (bi, bj)):
                        mid = (b[:, ax, 0] + b[:, ax, 1]) / 2
                        if bit == 0:
                            b[:, ax, 1] = mid
                        else:
                            b[:, ax, 0] = mid
                    new.append(b)
            # boxes not refined keep their (already sufficient) bound; track min over them
            boxes = np.concatenate(new)
        best_global = face_bound if best_global is None else min(best_global, face_bound)
    return best_global


if __name__ == "__main__":
    data = json.load(open(sys.argv[1]))
    c = [Fraction(v) for v in data["c"]]
    cp = [Fraction(v) for v in data["cprime"]]
    target = float(sys.argv[2]) if len(sys.argv) > 2 else None
    for name, t in (("c", c), ("c'", cp)):
        m = s_lower_bound(t, target=target)
        if target is not None:
            print(f"certified: s_{name} >= {target} on the sphere" if m >= target else f"NOT certified for s_{name}: bound {m:.4f} < {target}")
        else:
            print(f"bound after refinement: {m:.4f} (boxes not refined may be lower; use a target)")


==> anc/sh-183-benchmark/rotlib.py <==
"""Rotation action on the coordinates of U_6 (bases of exactlib), exact or numeric."""
from fractions import Fraction
from itertools import product
import sympy as sp
import numpy as np
from exactlib import BASIS, OFFS, L, monomials, N_COORD

# Left inverses of the basis matrices: coordinates from monomial coefficients.
_MONS = {l: monomials(l) for l in range(1, L + 1)}
_LEFTINV = {}
for l in range(1, L + 1):
    mons = _MONS[l]
    Mb = sp.zeros(len(mons), 2 * l + 1)
    for k, B in enumerate(BASIS[l]):
        for m, v in B.items():
            Mb[mons.index(m), k] = v
    Linv = (Mb.T * Mb).inv() * Mb.T
    _LEFTINV[l] = [[Fraction(int(sp.fraction(x)[0]), int(sp.fraction(x)[1])) for x in Linv.row(i)]
                   for i in range(2 * l + 1)]
_LEFTINV_F = {l: np.array([[float(x) for x in row] for row in _LEFTINV[l]]) for l in range(1, L + 1)}


def _poly_dict_to_vec(l, P):
    return [P.get(m, 0) for m in _MONS[l]]


def _substitute_linear(P, Rt):
    """P(Rt p) for a polynomial dict P in (x,y,z) and a 3x3 matrix Rt (entries in any ring)."""
    # linear forms  (Rt p)_i = sum_j Rt[i][j] p_j
    lin = [{(1, 0, 0): Rt[i][0], (0, 1, 0): Rt[i][1], (0, 0, 1): Rt[i][2]} for i in range(3)]
    cache = {}

    def power(i, e):
        key = (i, e)
        if key not in cache:
            if e == 0:
                cache[key] = {(0, 0, 0): 1}
            else:
                cache[key] = _mul(power(i, e - 1), lin[i])
        return cache[key]

    out = {}
    for (a, b, c), v in P.items():
        term = _mul(_mul(power(0, a), power(1, b)), power(2, c))
        for m, u in term.items():
            out[m] = out.get(m, 0) + v * u
    return out


def _mul(p, q):
    r = {}
    for (a, b, c), u in p.items():
        for (d, e, f), v in q.items():
            key = (a + d, b + e, c + f)
            r[key] = r.get(key, 0) + u * v
    return r


def rotate(c, R, exact=True):
    """Coordinates of R . c, where (R.f)(p) = f(R^T p).  R is a 3x3 list of lists."""
    Rt = [[R[j][i] for j in range(3)] for i in range(3)]
    out = []
    for l in range(1, L + 1):
        u = c[OFFS[l]:OFFS[l] + 2 * l + 1]
        P = {}
        for coef, B in zip(u, BASIS[l]):
            for m, v in B.items():
                P[m] = P.get(m, 0) + coef * v
        Q = _substitute_linear(P, Rt)
        vec = _poly_dict_to_vec(l, Q)
        if exact:
            Linv = _LEFTINV[l]
            out += [sum(Linv[i][j] * vec[j] for j in range(len(vec))) for i in range(2 * l + 1)]
        else:
            out += list(_LEFTINV_F[l] @ np.array(vec, dtype=float))
    return out


def cayley(s):
    """Rotation with Cayley parameter s = (s1,s2,s3): R = (I - S)^{-1}(I + S) with S = hat(s).
    Rational for rational s.  Rotation angle 2 arctan |s| about s."""
    s1, s2, s3 = s
    n2 = s1 * s1 + s2 * s2 + s3 * s3
    one = 1 + n2
    R = [[1 + s1 * s1 - s2 * s2 - s3 * s3, 2 * (s1 * s2 - s3), 2 * (s1 * s3 + s2)],
         [2 * (s1 * s2 + s3), 1 - s1 * s1 + s2 * s2 - s3 * s3, 2 * (s2 * s3 - s1)],
         [2 * (s1 * s3 - s2), 2 * (s2 * s3 + s1), 1 - s1 * s1 - s2 * s2 + s3 * s3]]
    return [[x / one for x in row] for row in R]


def quat_to_R(q):
    """Rotation matrix of a unit quaternion q = (w, x, y, z) (numeric)."""
    w, x, y, z = q
    return [[1 - 2 * (y * y + z * z), 2 * (x * y - w * z), 2 * (x * z + w * y)],
            [2 * (x * y + w * z), 1 - 2 * (x * x + z * z), 2 * (y * z - w * x)],
            [2 * (x * z - w * y), 2 * (y * z + w * x), 1 - 2 * (x * x + y * y)]]


==> anc/sh-183-benchmark/sh-183-benchmark.json <==
{
 "description": "Certified L=6 benchmark of sh-183 (Example 7.4). Coordinates refer to the integer harmonic bases below, concatenated band by band (l = 1..6).",
 "bases": {
  "1": [
   [
    [
     1,
     0,
     0,
     1
    ]
   ],
   [
    [
     0,
     1,
     0,
     1
    ]
   ],
   [
    [
     0,
     0,
     1,
     1
    ]
   ]
  ],
  "2": [
   [
    [
     1,
     1,
     0,
     1
    ]
   ],
   [
    [
     1,
     0,
     1,
     1
    ]
   ],
   [
    [
     2,
     0,
     0,
     -1
    ],
    [
     0,
     2,
     0,
     1
    ]
   ],
   [
    [
     0,
     1,
     1,
     1
    ]
   ],
   [
    [
     2,
     0,
     0,
     -1
    ],
    [
     0,
     0,
     2,
     1
    ]
   ]
  ],
  "3": [
   [
    [
     3,
     0,
     0,
     -1
    ],
    [
     1,
     2,
     0,
     3
    ]
   ],
   [
    [
     1,
     1,
     1,
     1
    ]
   ],
   [
    [
     3,
     0,
     0,
     -1
    ],
    [
     1,
     0,
     2,
     3
    ]
   ],
   [
    [
     2,
     1,
     0,
     -3
    ],
    [
     0,
     3,
     0,
     1
    ]
   ],
   [
    [
     2,
     0,
     1,
     -1
    ],
    [
     0,
     2,
     1,
     1
    ]
   ],
   [
    [
     2,
     1,
     0,
     -1
    ],
    [
     0,
     1,
     2,
     1
    ]
   ],
   [
    [
     2,
     0,
     1,
     -3
    ],
    [
     0,
     0,
     3,
     1
    ]
   ]
  ],
  "4": [
   [
    [
     3,
     1,
     0,
     -1
    ],
    [
     1,
     3,
     0,
     1
    ]
   ],
   [
    [
     3,
     0,
     1,
     -1
    ],
    [
     1,
     2,
     1,
     3
    ]
   ],
   [
    [
     3,
     1,
     0,
     -1
    ],
    [
     1,
     1,
     2,
     3
    ]
   ],
   [
    [
     3,
     0,
     1,
     -1
    ],
    [
     1,
     0,
     3,
     1
    ]
   ],
   [
    [
     4,
     0,
     0,
     1
    ],
    [
     2,
     2,
     0,
     -6
    ],
    [
     0,
     4,
     0,
     1
    ]
   ],
   [
    [
     2,
     1,
     1,
     -3
    ],
    [
     0,
     3,
     1,
     1
    ]
   ],
   [
    [
     4,
     0,
     0,
     1
    ],
    [
     2,
     2,
     0,
     -3
    ],
    [
     2,
     0,
     2,
     -3
    ],
    [
     0,
     2,
     2,
     3
    ]
   ],
   [
    [
     2,
     1,
     1,
     -3
    ],
    [
     0,
     1,
     3,
     1
    ]
   ],
   [
    [
     4,
     0,
     0,
     1
    ],
    [
     2,
     0,
     2,
     -6
    ],
    [
     0,
     0,
     4,
     1
    ]
   ]
  ],
  "5": [
   [
    [
     5,
     0,
     0,
     1
    ],
    [
     3,
     2,
     0,
     -10
    ],
    [
     1,
     4,
     0,
     5
    ]
   ],
   [
    [
     3,
     1,
     1,
     -1
    ],
    [
     1,
     3,
     1,
     1
    ]
   ],
   [
    [
     5,
     0,
     0,
     1
    ],
    [
     3,
     2,
     0,
     -5
    ],
    [
     3,
     0,
     2,
     -5
    ],
    [
     1,
     2,
     2,
     15
    ]
   ],
   [
    [
     3,
     1,
     1,
     -1
    ],
    [
     1,
     1,
     3,
     1
    ]
   ],
   [
    [
     5,
     0,
     0,
     1
    ],
    [
     3,
     0,
     2,
     -10
    ],
    [
     1,
     0,
     4,
     5
    ]
   ],
   [
    [
     4,
     1,
     0,
     5
    ],
    [
     2,
     3,
     0,
     -10
    ],
    [
     0,
     5,
     0,
     1
    ]
   ],
   [
    [
     4,
     0,
     1,
     1
    ],
    [
     2,
     2,
     1,
     -6
    ],
    [
     0,
     4,
     1,
     1
    ]
   ],
   [
    [
     4,
     1,
     0,
     1
    ],
    [
     2,
     3,
     0,
     -1
    ],
    [
     2,
     1,
     2,
     -3
    ],
    [
     0,
     3,
     2,
     1
    ]
   ],
   [
    [
     4,
     0,
     1,
     1
    ],
    [
     2,
     2,
     1,
     -3
    ],
    [
     2,
     0,
     3,
     -1
    ],
    [
     0,
     2,
     3,
     1
    ]
   ],
   [
    [
     4,
     1,
     0,
     1
    ],
    [
     2,
     1,
     2,
     -6
    ],
    [
     0,
     1,
     4,
     1
    ]
   ],
   [
    [
     4,
     0,
     1,
     5
    ],
    [
     2,
     0,
     3,
     -10
    ],
    [
     0,
     0,
     5,
     1
    ]
   ]
  ],
  "6": [
   [
    [
     5,
     1,
     0,
     3
    ],
    [
     3,
     3,
     0,
     -10
    ],
    [
     1,
     5,
     0,
     3
    ]
   ],
   [
    [
     5,
     0,
     1,
     1
    ],
    [
     3,
     2,
     1,
     -10
    ],
    [
     1,
     4,
     1,
     5
    ]
   ],
   [
    [
     5,
     1,
     0,
     3
    ],
    [
     3,
     3,
     0,
     -5
    ],
    [
     3,
     1,
     2,
     -15
    ],
    [
     1,
     3,
     2,
     15
    ]
   ],
   [
    [
     5,
     0,
     1,
     3
    ],
    [
     3,
     2,
     1,
     -15
    ],
    [
     3,
     0,
     3,
     -5
    ],
    [
     1,
     2,
     3,
     15
    ]
   ],
   [
    [
     5,
     1,
     0,
     1
    ],
    [
     3,
     1,
     2,
     -10
    ],
    [
     1,
     1,
     4,
     5
    ]
   ],
   [
    [
     5,
     0,
     1,
     3
    ],
    [
     3,
     0,
     3,
     -10
    ],
    [
     1,
     0,
     5,
     3
    ]
   ],
   [
    [
     6,
     0,
     0,
     -1
    ],
    [
     4,
     2,
     0,
     15
    ],
    [
     2,
     4,
     0,
     -15
    ],
    [
     0,
     6,
     0,
     1
    ]
   ],
   [
    [
     4,
     1,
     1,
     5
    ],
    [
     2,
     3,
     1,
     -10
    ],
    [
     0,
     5,
     1,
     1
    ]
   ],
   [
    [
     6,
     0,
     0,
     -1
    ],
    [
     4,
     2,
     0,
     10
    ],
    [
     4,
     0,
     2,
     5
    ],
    [
     2,
     4,
     0,
     -5
    ],
    [
     2,
     2,
     2,
     -30
    ],
    [
     0,
     4,
     2,
     5
    ]
   ],
   [
    [
     4,
     1,
     1,
     3
    ],
    [
     2,
     3,
     1,
     -3
    ],
    [
     2,
     1,
     3,
     -3
    ],
    [
     0,
     3,
     3,
     1
    ]
   ],
   [
    [
     6,
     0,
     0,
     -1
    ],
    [
     4,
     2,
     0,
     5
    ],
    [
     4,
     0,
     2,
     10
    ],
    [
     2,
     2,
     2,
     -30
    ],
    [
     2,
     0,
     4,
     -5
    ],
    [
     0,
     2,
     4,
     5
    ]
   ],
   [
    [
     4,
     1,
     1,
     5
    ],
    [
     2,
     1,
     3,
     -10
    ],
    [
     0,
     1,
     5,
     1
    ]
   ],
   [
    [
     6,
     0,
     0,
     -1
    ],
    [
     4,
     0,
     2,
     15
    ],
    [
     2,
     0,
     4,
     -15
    ],
    [
     0,
     0,
     6,
     1
    ]
   ]
  ]
 },
 "bases_format": "for each band l: list of basis polynomials; each polynomial is a list of [a, b, c, coefficient] meaning coefficient * x^a y^b z^c",
 "null_cone": "(x, y, z) = (z0^2 - z1^2, i (z0^2 + z1^2), -2 z0 z1)",
 "c": [
  "-2",
  "-3",
  "0",
  "-3",
  "3",
  "3",
  "3",
  "2",
  "-1",
  "-3",
  "3",
  "-4",
  "2",
  "2",
  "-4",
  "3",
  "0",
  "-1",
  "-3",
  "1",
  "-4",
  "-4",
  "-4",
  "4",
  "-4",
  "2",
  "-1",
  "2",
  "-4",
  "4",
  "-1",
  "3",
  "3",
  "4",
  "-1",
  "1",
  "-1",
  "-1",
  "3",
  "0",
  "-4",
  "2",
  "4",
  "-3",
  "-2",
  "0",
  "-3",
  "1"
 ],
 "cprime": [
  "-14528615266905569163/10000000000000000000",
  "-71634671242494296169/100000000000000000000",
  "322118623675508092193/100000000000000000000",
  "-12495170481867389813/5000000000000000000",
  "271671743074960658811/100000000000000000000",
  "78490062679689759031/20000000000000000000",
  "14833609645655796081/100000000000000000000",
  "132207092186104608081/100000000000000000000",
  "-827723569700536869/390625000000000000",
  "110491952667938726917/50000000000000000000",
  "237596787255805763597/50000000000000000000",
  "-353185622921748653711/100000000000000000000",
  "109443549439230641681/100000000000000000000",
  "11041146296873891753/25000000000000000000",
  "-15397386559410251087/25000000000000000000",
  "367992458301569313821/100000000000000000000",
  "-10580829167282655001/6250000000000000000",
  "92350468193334360291/50000000000000000000",
  "-41651192999212752853/10000000000000000000",
  "15812289584585770183/6250000000000000000",
  "-72320608784545234181/12500000000000000000",
  "-226383087959595447077/50000000000000000000",
  "-4727699471598984723/5000000000000000000",
  "24065521116043014739/100000000000000000000",
  "38376151442364837109/100000000000000000000",
  "-99795991666570294139/5000000000000000000",
  "8701543590862017293/10000000000000000000",
  "-16993215174633991977/20000000000000000000",
  "-364648662807540103463/50000000000000000000",
  "83503356489600029459/25000000000000000000",
  "277336380965330009041/50000000000000000000",
  "-2153892740209828213709/100000000000000000000",
  "-1502775037841902365379/100000000000000000000",
  "42681606229594564481/25000000000000000000",
  "58480985221384862309/100000000000000000000",
  "8330049345922802599/2500000000000000000",
  "-64629240632812049/100000000000000000000",
  "47038904843336381791/100000000000000000000",
  "-197758725878626272299/50000000000000000000",
  "-180171615022535651101/50000000000000000000",
  "23790541342716380949/12500000000000000000",
  "89814546305118071509/100000000000000000000",
  "101971399916792379227/25000000000000000000",
  "7348114293575413131/100000000000000000000",
  "-933015489681393074669/100000000000000000000",
  "37893140742662781061/100000000000000000000",
  "316709462857817044273/100000000000000000000",
  "-9060456199548261363/10000000000000000000"
 ],
 "norm2_c": "1633361/45045",
 "norm2_cprime": "314107884615384615384381864893410833075167843/8662500000000000000000000000000000000000000",
 "Phi6_labels": [
  "P1",
  "P2",
  "P3",
  "P4",
  "P5",
  "P6",
  "B112",
  "B123",
  "B134",
  "B145",
  "B156",
  "B222",
  "B224",
  "B233",
  "B235",
  "B244",
  "B246",
  "B255",
  "B266",
  "B334",
  "B336",
  "B345",
  "B356",
  "B444",
  "B446",
  "B455",
  "B466",
  "B556",
  "B666",
  "J4",
  "J6",
  "J10"
 ],
 "Phi6_c": [
  "-26",
  "206",
  "-3284/3",
  "2184",
  "-168144/5",
  "296096/15",
  "-44",
  "-388",
  "-120",
  "-38432/5",
  "-27856/3",
  "882",
  "-2856",
  "-1120",
  "124528/5",
  "1538",
  "183136/15",
  "-472608/5",
  "11264/3",
  "-103264/9",
  "135680/3",
  "19808/15",
  "36032/15",
  "-6480",
  "-6936",
  "-375616/5",
  "896/45",
  "1142272/25",
  "13312/5",
  "16993230",
  "-5879057220",
  "11826689528614464"
 ],
 "Phi6_cprime": [
  "-13000000000000000000001097159122292768271/500000000000000000000000000000000000000",
  "514999999999999999998643236470167115688223/2500000000000000000000000000000000000000",
  "-41758219401041666666619258490138265089/38146972656250000000000000000000000",
  "2729999999999999999998145930335763346651487/1250000000000000000000000000000000000000",
  "-4203600000000000000000783901784744745912191/125000000000000000000000000000000000000",
  "92529999999999999999985130998477116781962617/4687500000000000000000000000000000000000",
  "-10999999999999999999954228271430516999413702063739559266839943/250000000000000000000000000000000000000000000000000000000000",
  "-7275000000000000000021241893260515943988533086024864453308997/18750000000000000000000000000000000000000000000000000000000",
  "-24000000000000000000024445200576756041025900592636455216631/200000000000000000000000000000000000000000000000000000000",
  "-960800000000000000001282256528546744336148168280319212258973447/125000000000000000000000000000000000000000000000000000000000",
  "-1741000000000000000020907779803373792932395101859016534279670323/187500000000000000000000000000000000000000000000000000000000",
  "440999999999999999997757471786101581819912791116533603749564617/500000000000000000000000000000000000000000000000000000000000",
  "-22312499999999999999899944616869759670245356378838271824513363/7812500000000000000000000000000000000000000000000000000000",
  "-52499999999999999999979787041105801256509400682397515458332263/46875000000000000000000000000000000000000000000000000000000",
  "622639999999999999998358268267756637770554369221490313332610061/25000000000000000000000000000000000000000000000000000000000",
  "76900000000000000000088193810958534398929035203327556655638187/50000000000000000000000000000000000000000000000000000000000",
  "5722999999999999999985654960843043294228450153811040944405183249/468750000000000000000000000000000000000000000000000000000000",
  "-7384499999999999999996150131243348971786888096766053974768747983/78125000000000000000000000000000000000000000000000000000000",
  "351999999999999999997506975878758913636467790278833044341945139/93750000000000000000000000000000000000000000000000000000000",
  "-1613499999999999999996435994699760190727409097843686221892216113/140625000000000000000000000000000000000000000000000000000000",
  "211999999999999999999451356887343359920016319961393451197401697/4687500000000000000000000000000000000000000000000000000000",
  "1237999999999999999995242461768219329680068610962598493327257851/937500000000000000000000000000000000000000000000000000000000",
  "375333333333333333324905591720324111198226093221038675539038953/156250000000000000000000000000000000000000000000000000000000",
  "-162000000000000000000109838843454228699357899349263611389788271/25000000000000000000000000000000000000000000000000000000000",
  "-867000000000000000000764309384838149477754563925798538835538121/125000000000000000000000000000000000000000000000000000000000",
  "-4695199999999999999995948345648111842403865677405097561148769851/62500000000000000000000000000000000000000000000000000000000",
  "6999999999999999989212156343427929256956583945120906608427857/351562500000000000000000000000000000000000000000000000000000",
  "8923999999999999999991817292044289413560152208896809416622633033/195312500000000000000000000000000000000000000000000000000000",
  "41599999999999999998006318076141168585936800667701016232868553/15625000000000000000000000000000000000000000000000000000000",
  "10620768749999999999972768799780011843529616016239235250418430100289687541852244030927/625000000000000000000000000000000000000000000000000000000000000000000000000000",
  "-4593013453124999999978772705596680309186561764151030425911998615871223731936801178755645316043100475908883002486615186512503177/781250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
  "577475074639378124996012434322530820123790561130662660909137106613405954184806225393233391339052360779871241106844251903900991351447541995388348129877406632402157813739494631552933214859252867013252410355639770901/48828125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
 ],
 "max_relative_difference": "1541120522367438677577630864982727627367449/1000000000000000000000000000000000000000000000000000000000000",
 "lipschitz_K2_cprime": "9010527692307692307689838778047599911603236179/17325000000000000000000000000000000000000000",
 "lipschitz_K2_tau_c": "7809124/15015",
 "upper_bounds": {
  "cc": {
   "pair": "cc",
   "quaternion": [
    "1427/905074",
    "290689/653469",
    "-292467/330422",
    "1"
   ],
   "ub2": "2320411438804978537061700894005751068817313152123661305363666569562111052967935277578657286159303400223778432248896242926388788893124421253262602464319745114539371360707935964702906097947009257071392455060510455260414431959527227374840090802499054999/80638273563472500822992498253413186614746081814414316286505417842348013363957058288392619582037806341801496614057840450330295411603911139033848632992784892638292636829986520840141491981209762508343231327875612500000000000000000000000000000000000000"
  },
  "ct": {
   "pair": "ct",
   "quaternion": [
    "0",
    "-160657/983302",
    "-116356/121959",
    "1"
   ],
   "ub2": "485821445650476171305132315937931946856656901380352092762598282432009570265008164741570402650409951172952288880373316238244804637737336881756/21044021805698420890410323702352429518384596750809161412525585312827115106481040070594917229893362644492250808911229649503389644140570633405"
  },
  "tc": {
   "pair": "tc",
   "quaternion": [
    "1",
    "-492235/545698",
    "-169386/828203",
    "186067/918236"
   ],
   "ub2": "8733843085145043817388651252761733379491529748134325749123406714287288453705839691097813415685656471683315135206491042828133373495487688860129828806301637111882513191834615775775613333665468919902568443608127396918073059079935980074034456102195100685359/412138093325425473326024882583798625008093588302278852977916591526311997798832605655335459649521585448603091136210105848570359377330821868887606906254893883915653591552659361465704781195401836151287670408791780112500000000000000000000000000000000000000"
  }
 },
 "certified_lower_bounds": {
  "delta(c,c')": "21/4 (990624 boxes, at most eight levels)",
  "delta(c,tau c)": "9/2 (249744 boxes)",
  "delta(tau c,c')": "43/10 (221200 boxes)"
 },
 "positivity": "s_c > -20 and s_c' > -20 on the sphere (positivity.py, target -20)"
}

==> anc/sh-183-benchmark/verify_benchmark.py <==
"""Fast exact checks of Example 7.4 of sh-183 from the data file sh-183-benchmark.json:
part (1) componentwise relative agreement, exact norms, and the exact upper bounds on the three
orbit distances from the stored rational quaternions.  The certified lower bounds are produced by
    python3 certify.py sh-183-benchmark.json cc 21 4
    python3 certify.py sh-183-benchmark.json ct 9 2
    python3 certify.py sh-183-benchmark.json tc 43 10
and the positivity bound by
    python3 positivity.py sh-183-benchmark.json -20
"""
import json, sys
from fractions import Fraction
from exactlib import phi6_real, norm2, mirror, BASIS, L, LABELS
from rotlib import rotate

data = json.load(open(sys.argv[1] if len(sys.argv) > 1 else "sh-183-benchmark.json"))
# bases in the data file must coincide with the bases of exactlib
for l in range(1, L + 1):
    stored = [{tuple(t[:3]): t[3] for t in B} for B in data["bases"][str(l)]]
    assert stored == BASIS[l], f"basis mismatch in band {l}"
c = [Fraction(v) for v in data["c"]]
cp = [Fraction(v) for v in data["cprime"]]
assert all(v.denominator == 1 for v in c)
assert all((v * 10**20).denominator == 1 for v in cp)
vc = phi6_real(c); vp = phi6_real(cp)
assert all(v != 0 for v in vc)
rel = [abs(a - b) / abs(a) for a, b in zip(vc, vp)]
print("part (1): max relative difference =", float(max(rel)), " <= 2e-18:", max(rel) <= Fraction(2, 10**18))
print("||c||^2 =", norm2(c), " ||c'||^2 ~", float(norm2(cp)))


def rot_from_quat(qq):
    w, x, y, z = qq
    n = w * w + x * x + y * y + z * z
    R = [[w * w + x * x - y * y - z * z, 2 * (x * y - w * z), 2 * (x * z + w * y)],
         [2 * (x * y + w * z), w * w - x * x + y * y - z * z, 2 * (y * z - w * x)],
         [2 * (x * z - w * y), 2 * (y * z + w * x), w * w - x * x - y * y + z * z]]
    return [[v / n for v in row] for row in R]


pairs = {"cc": (c, cp, "delta(c,c')"), "ct": (c, mirror(c), "delta(c,tau c)"), "tc": (mirror(c), cp, "delta(tau c,c')")}
for key, (a, b, name) in pairs.items():
    qq = [Fraction(v) for v in data["upper_bounds"][key]["quaternion"]]
    R0 = rot_from_quat(qq)
    d2 = norm2([x - y for x, y in zip(a, rotate(b, R0, exact=True))])
    assert d2 == Fraction(data["upper_bounds"][key]["ub2"])
    print(f"{name} <= sqrt({float(d2):.9f}) = {float(d2) ** 0.5:.6f}   (exact rational rotation of quaternion {[str(v) for v in qq]})")
print("checks passed")


==> anc/sh-183-benchmark/walk.py <==
import sys, json, time, random
import numpy as np
from fractions import Fraction
from exactlib import *
from continuation import phi_num, jac_num, orbit_tangent, project, orbit_distance_numeric
# block-diagonal Gram matrix
G=np.zeros((N_COORD,N_COORD))
for l in range(1,L+1):
    for i in range(2*l+1):
        for j in range(2*l+1):
            G[OFFS[l]+i,OFFS[l]+j]=float(GRAM[l][i][j])
def gnorm(v): return np.sqrt(v@G@v)
def fiber_direction(x, prev, rng):
    J=jac_num(x); U,S,Vt=np.linalg.svd(J); null=Vt[32:].T
    T=orbit_tangent(x); Q,_=np.linalg.qr(T); null_perp=null-Q@(Q.T@null)
    U2,S2,Vt2=np.linalg.svd(null_perp, full_matrices=False); basis=U2[:,:13]
    v = basis@rng.standard_normal(13) if prev is None else basis@(basis.T@prev)
    return v/gnorm(v)
seed=int(sys.argv[1]); nsteps=int(sys.argv[2]); hstep=float(sys.argv[3])
rng=np.random.default_rng(seed); rnd=random.Random(seed)
c=[rnd.randint(-4,4) for _ in range(N_COORD)]
target=phi_num(c); scale=np.abs(target); assert np.all(scale>0)
nc=gnorm(np.array(c,float)); print("||c||=",nc)
x=np.array(c,float); v=fiber_direction(x,None,rng); h=hstep*nc
best=None; t0=time.time()
for step in range(nsteps):
    xn,its,res=project(x+h*v,target,scale)
    if res>1e-12: h*=0.5; print("reject",h); continue
    x=xn; v=fiber_direction(x,v,rng)
    np.save(f"x_seed{seed}_step{step+1}.npy",x)
    if (step+1)%5==0:
        q,pr=orbit_distance_numeric(c,[float(t) for t in x],starts=25,rng=rng)
        d=np.sqrt(max(float(norm2(c))*2-2*pr,0))
        qm,prm=orbit_distance_numeric(mirror(c),[float(t) for t in x],starts=25,rng=rng)
        dm=np.sqrt(max(float(norm2(c))*2-2*prm,0))
        print(f"step {step+1}: |x-c|_G={gnorm(x-np.array(c)):.3f} delta(c,x)~{d:.3f} ({d/nc:.3f}) delta(tau c,x)~{dm:.3f} t={time.time()-t0:.0f}s", flush=True)
        if best is None or min(d,dm)>best[0]:
            best=(min(d,dm),step+1,x.copy())
            np.save(f"xbest_seed{seed}.npy",x); json.dump({"c":c,"step":step+1,"d":d,"dm":dm},open(f"best_seed{seed}.json","w"))
print("best", best[0], "at step", best[1])


==> anc/sh-183-bennu/README.md <==
# sh-183 Bennu case study (Section 11, Example 11.1, Table 2, Figure 3)

Input: the PDS bundle `ast-bennu.radar.shape-model_V1_1` (Nolan et al. 2013; doi:10.26033/33ba-s419),
file `data/101955bennu.tab` (place the unzipped bundle next to these scripts). Requires the
benchmark package `sh-183-benchmark/` (exactlib, rotlib, pairing, certify, positivity) on the path.

- `bennu_mesh.py`     polyhedral volume, center of mass, star-shapedness test, radial function.
- `sphfit.py`         spherical-harmonic projection, pool for general L, volume calibration (eq. (5));
                      the exact rational version is `../volume_from_pool.py`.
- `exp_volume.py`     Table 2 (volume from the even pool, L = 2..12).
- `bennu_c.py`        the rounded L = 6 tuple c (bennu_c6.json).
- `walk_keepout.py`   fiber continuation increasing (+1) or decreasing (-1) the keep-out radius
                      (search only; not part of the certificate).
- `polish_bennu.py`   Newton in 60 digits and rounding to 10^-20; exact check of part (3).
- `verify_bennu.py`   exact checks in under a second: parts (1) and (3), including the volume bound,
                      and the two exact upper bounds from the stored rational quaternions.
- `keepout_cert.py`   certified keep-out radii, part (4).
- certified orbit distances, parts (1) and (5), with the benchmark program:
      python3 certify.py bennu_mirror_input.json ct 5 1     # delta(c, tau c) >= 5
      python3 certify.py bennu_up_input.json cc 4 1         # delta(c, d_+)   >= 4
- certified positivity, part (6), with the benchmark program:
      python3 ../sh-183-benchmark/positivity.py bennu_up_input.json -40      # s_c, s_{d_+} > -40
      python3 ../sh-183-benchmark/positivity.py bennu_down_input.json -40    # s_c, s_{d_-} > -40
- `figure_bennu.py`   Figure 3.
- `sh-183-bennu.json` all data and certified numbers; logs in `logs/`.


==> anc/sh-183-bennu/bennu_c.py <==
"""Bennu's L = 6 coordinates (meters) in the exactlib bases, rounded to 10^-4 m."""
import json, sys, numpy as np
from fractions import Fraction
sys.path.insert(0, "../sh-183-benchmark")
from bennu_mesh import load, radial
from sphfit import quadrature, fit
V, F = load(); P, W = quadrature(200, 400); rho = radial(V, F, P)
rho0, co = fit(rho, P, W, 6)
c = [Fraction(int(round(x * 10**4)), 10**4) for l in range(1, 7) for x in co[l]]
json.dump({"rho0": str(Fraction(int(round(rho0 * 10**4)), 10**4)), "c": [str(v) for v in c]}, open("bennu_c6.json", "w"), indent=1)
print("rho0 =", rho0); print("bands:", [[round(float(x),3) for x in co[l]] for l in range(1,7)])


==> anc/sh-183-bennu/bennu_c6.json <==
{
 "rho0": "245283/1000",
 "c": [
  "893/10000",
  "721/10000",
  "149/2500",
  "1717/5000",
  "-307/1000",
  "18677/5000",
  "2699/10000",
  "-152027/10000",
  "-8109/2500",
  "-1879/10000",
  "9253/5000",
  "-2487/5000",
  "-66641/5000",
  "55813/10000",
  "41201/5000",
  "-87217/5000",
  "3551/1250",
  "4401/1000",
  "32999/10000",
  "86613/10000",
  "-6082/625",
  "-84419/5000",
  "16187/1250",
  "207543/10000",
  "2897/2500",
  "38691/1250",
  "-1049/400",
  "-417953/10000",
  "14717/10000",
  "2573/2500",
  "9189/1000",
  "5/4",
  "2811/400",
  "-1923/2000",
  "-789/250",
  "-2041/5000",
  "59949/5000",
  "4339/5000",
  "-20137/2000",
  "-2647/1250",
  "12719/2000",
  "6367/10000",
  "-14883/1000",
  "-50213/10000",
  "225037/10000",
  "70661/10000",
  "10299/5000",
  "-50229/10000"
 ]
}

==> anc/sh-183-bennu/bennu_down_input.json <==
{
 "c": [
  "893/10000",
  "721/10000",
  "149/2500",
  "1717/5000",
  "-307/1000",
  "18677/5000",
  "2699/10000",
  "-152027/10000",
  "-8109/2500",
  "-1879/10000",
  "9253/5000",
  "-2487/5000",
  "-66641/5000",
  "55813/10000",
  "41201/5000",
  "-87217/5000",
  "3551/1250",
  "4401/1000",
  "32999/10000",
  "86613/10000",
  "-6082/625",
  "-84419/5000",
  "16187/1250",
  "207543/10000",
  "2897/2500",
  "38691/1250",
  "-1049/400",
  "-417953/10000",
  "14717/10000",
  "2573/2500",
  "9189/1000",
  "5/4",
  "2811/400",
  "-1923/2000",
  "-789/250",
  "-2041/5000",
  "59949/5000",
  "4339/5000",
  "-20137/2000",
  "-2647/1250",
  "12719/2000",
  "6367/10000",
  "-14883/1000",
  "-50213/10000",
  "225037/10000",
  "70661/10000",
  "10299/5000",
  "-50229/10000"
 ],
 "cprime": [
  "9934030677431394783/100000000000000000000",
  "5204241013161816519/100000000000000000000",
  "3220307049676180069/50000000000000000000",
  "-85028985303739160487/100000000000000000000",
  "5101046052189576509/3125000000000000000",
  "369603851429630525199/100000000000000000000",
  "-222335205052753124079/100000000000000000000",
  "-1511565518150476091981/100000000000000000000",
  "-86638726942946871339/25000000000000000000",
  "-8219481009484679279/50000000000000000000",
  "218665312187457789611/100000000000000000000",
  "-17446560841751697989/20000000000000000000",
  "-266579423947879961097/20000000000000000000",
  "483531782501343434481/100000000000000000000",
  "818327028382153451447/100000000000000000000",
  "-283548377279945322663/20000000000000000000",
  "332990990039297832057/100000000000000000000",
  "335606200236766375417/100000000000000000000",
  "439042940100537792749/100000000000000000000",
  "37139534472926512533/4000000000000000000",
  "-1176451218039641441559/100000000000000000000",
  "-1700122848233403719969/100000000000000000000",
  "78180437137627720537/6250000000000000000",
  "2079939998022412909789/100000000000000000000",
  "16486014644962679981/50000000000000000000",
  "2979193246864473191107/100000000000000000000",
  "-56480210596105767257/20000000000000000000",
  "-4257953710040122965699/100000000000000000000",
  "88634601088651359821/50000000000000000000",
  "35469977557516817813/100000000000000000000",
  "230602483472088537837/25000000000000000000",
  "81074012896077263209/50000000000000000000",
  "664253473282606276923/100000000000000000000",
  "-8216028029323179781/20000000000000000000",
  "-31002041033536106387/10000000000000000000",
  "-21646530756683390999/25000000000000000000",
  "455637437143783658807/50000000000000000000",
  "44687057846131189509/100000000000000000000",
  "-261135136452726040579/25000000000000000000",
  "-19011133754286450687/6250000000000000000",
  "704720770580216099033/100000000000000000000",
  "226873756418388857679/100000000000000000000",
  "-1441125583823104316093/100000000000000000000",
  "-540515420474453018091/100000000000000000000",
  "1076079501542179067661/50000000000000000000",
  "714364820992977643013/100000000000000000000",
  "85393499902000260909/100000000000000000000",
  "-486760422006894439329/100000000000000000000"
 ]
}

==> anc/sh-183-bennu/bennu_mesh.py <==
"""Bennu radar shape model (Nolan et al. 2013, PDS bundle ast-bennu.radar.shape-model V1.1):
mesh loading, exact polyhedral volume and centroid, star-shapedness test, radial function."""
import numpy as np
from fractions import Fraction

TAB = "ast-bennu.radar.shape-model_V1_1/data/101955bennu.tab"


def load(path=TAB, units=1000.0):
    """Vertices in meters (file is in km) and 0-based facets."""
    V, F = [], []
    for line in open(path):
        t = line.split()
        if not t:
            continue
        if t[0] == "v":
            V.append([float(x) * units for x in t[1:4]])
        elif t[0] == "f":
            F.append([int(x) - 1 for x in t[1:4]])
    return np.array(V), np.array(F, dtype=int)


def volume_centroid(V, F):
    """Exact volume and centroid of the closed polyhedron (signed tetrahedra from the origin)."""
    a, b, c = V[F[:, 0]], V[F[:, 1]], V[F[:, 2]]
    vol6 = np.einsum("ij,ij->i", a, np.cross(b, c))
    vol = vol6.sum() / 6.0
    cen = ((a + b + c) * vol6[:, None]).sum(0) / 24.0 / vol
    return vol, cen


def star_shaped(V, F, origin=np.zeros(3)):
    """Sufficient test: every facet plane separates the origin from the outside, i.e. the outward
    normal n of each facet satisfies n . (a - origin) > 0, and the radial projection covers the
    sphere with degree one (total solid angle 4 pi).  Returns (ok, min normalized margin)."""
    a, b, c = V[F[:, 0]] - origin, V[F[:, 1]] - origin, V[F[:, 2]] - origin
    n = np.cross(b - a, c - a)
    margin = np.einsum("ij,ij->i", n, a) / (np.linalg.norm(n, axis=1) * np.linalg.norm(a, axis=1))
    # solid angle of each facet seen from the origin (Van Oosterom-Strackee)
    la, lb, lc = (np.linalg.norm(x, axis=1) for x in (a, b, c))
    num = np.einsum("ij,ij->i", a, np.cross(b, c))
    den = la * lb * lc + np.einsum("ij,ij->i", a, b) * lc + np.einsum("ij,ij->i", a, c) * lb + np.einsum("ij,ij->i", b, c) * la
    omega = 2 * np.arctan2(num, den)
    return bool(np.all(margin > 0)), float(margin.min()), float(omega.sum() / (4 * np.pi))


def radial(V, F, P):
    """rho(p) for unit vectors P (M,3): the unique t > 0 with t p on the surface (star-shaped).
    For each facet the ray hits it iff p lies in the cone over the facet."""
    a, b, c = V[F[:, 0]], V[F[:, 1]], V[F[:, 2]]
    n = np.cross(b - a, c - a)
    d = np.einsum("ij,ij->i", n, a)  # plane: n . x = d  (d > 0)
    # cone test via barycentric signs of the projection: p in cone(a,b,c) iff
    # det(a,b,p), det(b,c,p), det(c,a,p) all >= 0 (orientation outward)
    ab = np.cross(a, b); bc = np.cross(b, c); ca = np.cross(c, a)
    out = np.full(P.shape[0], np.nan)
    for s in range(0, P.shape[0], 2000):
        Q = P[s:s + 2000]
        s1 = Q @ ab.T; s2 = Q @ bc.T; s3 = Q @ ca.T
        tol = -1e-12
        inside = (s1 >= tol) & (s2 >= tol) & (s3 >= tol)
        idx = np.argmax(inside, axis=1)
        assert np.all(inside.any(axis=1))
        nn = n[idx]; dd = d[idx]
        out[s:s + 2000] = dd / np.einsum("ij,ij->i", nn, Q)
    return out


if __name__ == "__main__":
    V, F = load()
    vol, cen = volume_centroid(V, F)
    print("vertices", len(V), "facets", len(F))
    print("polyhedral volume (m^3):", vol, " = %.5f km^3" % (vol / 1e9))
    print("centroid (m):", cen)
    print("equivalent-sphere diameter (m):", 2 * (3 * vol / (4 * np.pi)) ** (1 / 3))
    ok, m, deg = star_shaped(V, F)
    print("star-shaped about origin:", ok, "min cos margin", m, "radial degree", deg)
    ok2, m2, deg2 = star_shaped(V, F, cen)
    print("star-shaped about centroid:", ok2, "min cos margin", m2, "radial degree", deg2)
    r = np.linalg.norm(V, axis=1)
    print("vertex radius min/max (m):", r.min(), r.max())


==> anc/sh-183-bennu/bennu_mirror_input.json <==
{"c": ["893/10000", "721/10000", "149/2500", "1717/5000", "-307/1000", "18677/5000", "2699/10000", "-152027/10000", "-8109/2500", "-1879/10000", "9253/5000", "-2487/5000", "-66641/5000", "55813/10000", "41201/5000", "-87217/5000", "3551/1250", "4401/1000", "32999/10000", "86613/10000", "-6082/625", "-84419/5000", "16187/1250", "207543/10000", "2897/2500", "38691/1250", "-1049/400", "-417953/10000", "14717/10000", "2573/2500", "9189/1000", "5/4", "2811/400", "-1923/2000", "-789/250", "-2041/5000", "59949/5000", "4339/5000", "-20137/2000", "-2647/1250", "12719/2000", "6367/10000", "-14883/1000", "-50213/10000", "225037/10000", "70661/10000", "10299/5000", "-50229/10000"], "cprime": ["893/10000", "721/10000", "149/2500", "1717/5000", "-307/1000", "18677/5000", "2699/10000", "-152027/10000", "-8109/2500", "-1879/10000", "9253/5000", "-2487/5000", "-66641/5000", "55813/10000", "41201/5000", "-87217/5000", "3551/1250", "4401/1000", "32999/10000", "86613/10000", "-6082/625", "-84419/5000", "16187/1250", "207543/10000", "2897/2500", "38691/1250", "-1049/400", "-417953/10000", "14717/10000", "2573/2500", "9189/1000", "5/4", "2811/400", "-1923/2000", "-789/250", "-2041/5000", "59949/5000", "4339/5000", "-20137/2000", "-2647/1250", "12719/2000", "6367/10000", "-14883/1000", "-50213/10000", "225037/10000", "70661/10000", "10299/5000", "-50229/10000"]}

==> anc/sh-183-bennu/bennu_pairs.json <==
{
 "rho0": "245283/1000",
 "c": [
  "893/10000",
  "721/10000",
  "149/2500",
  "1717/5000",
  "-307/1000",
  "18677/5000",
  "2699/10000",
  "-152027/10000",
  "-8109/2500",
  "-1879/10000",
  "9253/5000",
  "-2487/5000",
  "-66641/5000",
  "55813/10000",
  "41201/5000",
  "-87217/5000",
  "3551/1250",
  "4401/1000",
  "32999/10000",
  "86613/10000",
  "-6082/625",
  "-84419/5000",
  "16187/1250",
  "207543/10000",
  "2897/2500",
  "38691/1250",
  "-1049/400",
  "-417953/10000",
  "14717/10000",
  "2573/2500",
  "9189/1000",
  "5/4",
  "2811/400",
  "-1923/2000",
  "-789/250",
  "-2041/5000",
  "59949/5000",
  "4339/5000",
  "-20137/2000",
  "-2647/1250",
  "12719/2000",
  "6367/10000",
  "-14883/1000",
  "-50213/10000",
  "225037/10000",
  "70661/10000",
  "10299/5000",
  "-50229/10000"
 ],
 "cprime_up": [
  "9848572900614364399/100000000000000000000",
  "1081400905380578667/20000000000000000000",
  "400295368814430809/6250000000000000000",
  "72520949318282104169/20000000000000000000",
  "-338248401572036673431/100000000000000000000",
  "41321181665769539707/10000000000000000000",
  "1934955531065825401/1562500000000000000",
  "-376672479771335804189/25000000000000000000",
  "-35532644797181165767/10000000000000000000",
  "-103107890343499544111/50000000000000000000",
  "49729346156795894497/20000000000000000000",
  "-11828865914055720777/20000000000000000000",
  "-1373414251984182381943/100000000000000000000",
  "6914313646499631297/4000000000000000000",
  "205833417176337532283/25000000000000000000",
  "159187582062110025639/100000000000000000000",
  "161519550872568688941/100000000000000000000",
  "65838181382117245953/25000000000000000000",
  "1192011528903726197307/100000000000000000000",
  "1027900833007583055709/100000000000000000000",
  "-85683897200154513339/20000000000000000000",
  "-419398080878393255987/25000000000000000000",
  "37083318255435502101/10000000000000000000",
  "2085583572396433596953/100000000000000000000",
  "183544074901097009293/100000000000000000000",
  "51019025330299165087/2500000000000000000",
  "-18915877673775729923/25000000000000000000",
  "-2482102027867523259443/100000000000000000000",
  "76710522989058473899/100000000000000000000",
  "58841685203080826887/50000000000000000000",
  "101885397236027897507/25000000000000000000",
  "-489032749596653970567/100000000000000000000",
  "416251479260231580161/50000000000000000000",
  "-1106900161393305278807/100000000000000000000",
  "-57256540420493948447/20000000000000000000",
  "-177632683443859465311/100000000000000000000",
  "94833511271846433239/10000000000000000000",
  "287257613694629302001/100000000000000000000",
  "-474765331812200024541/50000000000000000000",
  "-480785796232886723377/100000000000000000000",
  "8437063017309478679/20000000000000000000",
  "-45649450577014526023/25000000000000000000",
  "-611157897324358621117/100000000000000000000",
  "342342748019969901017/100000000000000000000",
  "1465436124320924629901/50000000000000000000",
  "-28767003138908672909/25000000000000000000",
  "-1472119365045404640177/100000000000000000000",
  "-342056791204508055233/100000000000000000000"
 ],
 "maxrel_up": "21154499934319885384970534727055418204631/58598441785000000000000000000000000000000000000000000000000",
 "cprime_down": [
  "9934030677431394783/100000000000000000000",
  "5204241013161816519/100000000000000000000",
  "3220307049676180069/50000000000000000000",
  "-85028985303739160487/100000000000000000000",
  "5101046052189576509/3125000000000000000",
  "369603851429630525199/100000000000000000000",
  "-222335205052753124079/100000000000000000000",
  "-1511565518150476091981/100000000000000000000",
  "-86638726942946871339/25000000000000000000",
  "-8219481009484679279/50000000000000000000",
  "218665312187457789611/100000000000000000000",
  "-17446560841751697989/20000000000000000000",
  "-266579423947879961097/20000000000000000000",
  "483531782501343434481/100000000000000000000",
  "818327028382153451447/100000000000000000000",
  "-283548377279945322663/20000000000000000000",
  "332990990039297832057/100000000000000000000",
  "335606200236766375417/100000000000000000000",
  "439042940100537792749/100000000000000000000",
  "37139534472926512533/4000000000000000000",
  "-1176451218039641441559/100000000000000000000",
  "-1700122848233403719969/100000000000000000000",
  "78180437137627720537/6250000000000000000",
  "2079939998022412909789/100000000000000000000",
  "16486014644962679981/50000000000000000000",
  "2979193246864473191107/100000000000000000000",
  "-56480210596105767257/20000000000000000000",
  "-4257953710040122965699/100000000000000000000",
  "88634601088651359821/50000000000000000000",
  "35469977557516817813/100000000000000000000",
  "230602483472088537837/25000000000000000000",
  "81074012896077263209/50000000000000000000",
  "664253473282606276923/100000000000000000000",
  "-8216028029323179781/20000000000000000000",
  "-31002041033536106387/10000000000000000000",
  "-21646530756683390999/25000000000000000000",
  "455637437143783658807/50000000000000000000",
  "44687057846131189509/100000000000000000000",
  "-261135136452726040579/25000000000000000000",
  "-19011133754286450687/6250000000000000000",
  "704720770580216099033/100000000000000000000",
  "226873756418388857679/100000000000000000000",
  "-1441125583823104316093/100000000000000000000",
  "-540515420474453018091/100000000000000000000",
  "1076079501542179067661/50000000000000000000",
  "714364820992977643013/100000000000000000000",
  "85393499902000260909/100000000000000000000",
  "-486760422006894439329/100000000000000000000"
 ],
 "maxrel_down": "242228000112321510102296127003787572591/1831201305781250000000000000000000000000000000000000000000"
}

==> anc/sh-183-bennu/bennu_up_input.json <==
{"c": ["893/10000", "721/10000", "149/2500", "1717/5000", "-307/1000", "18677/5000", "2699/10000", "-152027/10000", "-8109/2500", "-1879/10000", "9253/5000", "-2487/5000", "-66641/5000", "55813/10000", "41201/5000", "-87217/5000", "3551/1250", "4401/1000", "32999/10000", "86613/10000", "-6082/625", "-84419/5000", "16187/1250", "207543/10000", "2897/2500", "38691/1250", "-1049/400", "-417953/10000", "14717/10000", "2573/2500", "9189/1000", "5/4", "2811/400", "-1923/2000", "-789/250", "-2041/5000", "59949/5000", "4339/5000", "-20137/2000", "-2647/1250", "12719/2000", "6367/10000", "-14883/1000", "-50213/10000", "225037/10000", "70661/10000", "10299/5000", "-50229/10000"], "cprime": ["9848572900614364399/100000000000000000000", "1081400905380578667/20000000000000000000", "400295368814430809/6250000000000000000", "72520949318282104169/20000000000000000000", "-338248401572036673431/100000000000000000000", "41321181665769539707/10000000000000000000", "1934955531065825401/1562500000000000000", "-376672479771335804189/25000000000000000000", "-35532644797181165767/10000000000000000000", "-103107890343499544111/50000000000000000000", "49729346156795894497/20000000000000000000", "-11828865914055720777/20000000000000000000", "-1373414251984182381943/100000000000000000000", "6914313646499631297/4000000000000000000", "205833417176337532283/25000000000000000000", "159187582062110025639/100000000000000000000", "161519550872568688941/100000000000000000000", "65838181382117245953/25000000000000000000", "1192011528903726197307/100000000000000000000", "1027900833007583055709/100000000000000000000", "-85683897200154513339/20000000000000000000", "-419398080878393255987/25000000000000000000", "37083318255435502101/10000000000000000000", "2085583572396433596953/100000000000000000000", "183544074901097009293/100000000000000000000", "51019025330299165087/2500000000000000000", "-18915877673775729923/25000000000000000000", "-2482102027867523259443/100000000000000000000", "76710522989058473899/100000000000000000000", "58841685203080826887/50000000000000000000", "101885397236027897507/25000000000000000000", "-489032749596653970567/100000000000000000000", "416251479260231580161/50000000000000000000", "-1106900161393305278807/100000000000000000000", "-57256540420493948447/20000000000000000000", "-177632683443859465311/100000000000000000000", "94833511271846433239/10000000000000000000", "287257613694629302001/100000000000000000000", "-474765331812200024541/50000000000000000000", "-480785796232886723377/100000000000000000000", "8437063017309478679/20000000000000000000", "-45649450577014526023/25000000000000000000", "-611157897324358621117/100000000000000000000", "342342748019969901017/100000000000000000000", "1465436124320924629901/50000000000000000000", "-28767003138908672909/25000000000000000000", "-1472119365045404640177/100000000000000000000", "-342056791204508055233/100000000000000000000"]}

==> anc/sh-183-bennu/exp_volume.py <==
"""Experiment 2: volume of Bennu recovered from the even spectral pool (Thm 9.1, Cor 9.2)."""
import numpy as np, json
from bennu_mesh import load, volume_centroid, radial
from sphfit import quadrature, fit, band_values, pool, volume_from_pool

V, F = load()
vol_mesh, cen = volume_centroid(V, F)
P, W = quadrature(200, 400)
rho = radial(V, F, P)
rows = []
for L in range(2, 13):
    rho0, co = fit(rho, P, W, L)
    bv = band_values(co, P)
    rhoL = rho0 + sum(bv.values())
    vol_trunc = 4 * np.pi / 3 * np.sum(W * rhoL ** 3)          # exact quadrature for degree 3L <= 36
    Pw, Bw = pool(co, L)
    imag = max([abs(v.imag) for v in Pw.values()] + [abs(v.imag) for v in Bw.values()])
    vol_pool = volume_from_pool(rho0, Pw, Bw, L)
    gamma = np.sqrt(np.sum(W * (rho - rhoL) ** 2))              # ||rho - rho_L||_{L2(dmu)}
    rmax = max(rho.max(), rhoL.max())
    bound = 4 * np.pi * rmax ** 2 * gamma
    rows.append(dict(L=L, n_pool=len(Pw) + len(Bw), vol_pool=vol_pool, vol_trunc=vol_trunc,
                     pool_minus_trunc=vol_pool - vol_trunc, vol_mesh=vol_mesh,
                     rel_err_vs_mesh=(vol_pool - vol_mesh) / vol_mesh, gamma=gamma, bound=bound,
                     max_imag=imag, rho0=rho0))
    print(f"L={L:2d}  pool comps={len(Pw)+len(Bw):4d}  V_pool={vol_pool/1e9:.6f} km^3  V_L={vol_trunc/1e9:.6f}  "
          f"|V_pool-V_L|/V={abs(vol_pool-vol_trunc)/vol_mesh:.1e}  rel.err vs mesh={(vol_pool-vol_mesh)/vol_mesh:+.2e}  "
          f"gamma={gamma:.2f} m  Cor9.2 bound={bound/vol_mesh:.2f}·V  imag={imag:.1e}", flush=True)
print("mesh volume", vol_mesh / 1e9, "km^3; rho0 =", rows[-1]["rho0"])
json.dump(rows, open("volume_table.json", "w"), indent=1)


==> anc/sh-183-bennu/figure_bennu.py <==
import sys, json, numpy as np
from fractions import Fraction
sys.path.insert(0, "../sh-183-benchmark")
import matplotlib; matplotlib.use("Agg")
import matplotlib.pyplot as plt
from exactlib import band_poly, OFFS, L, mirror
from rotlib import rotate, quat_to_R
from certify import numeric_optimum
from bennu_mesh import load
d = json.load(open("bennu_pairs.json")); rho0 = float(Fraction(d["rho0"]))
c = [Fraction(v) for v in d["c"]]; cA = [Fraction(v) for v in d["cprime_up"]]
qA, _ = numeric_optimum(c, cA, starts=60, seed=1); cA_al = rotate([float(v) for v in cA], quat_to_R(tuple(qA)), exact=False)
qM, _ = numeric_optimum(c, mirror(c), starts=60, seed=1); cM_al = rotate([float(v) for v in mirror(c)], quat_to_R(tuple(qM)), exact=False)
def sfun(t):
    polys = {l: band_poly(l, list(t[OFFS[l]:OFFS[l] + 2 * l + 1])) for l in range(1, L + 1)}
    terms = [(i, j, k, float(v)) for P in polys.values() for (i, j, k), v in P.items()]
    return lambda X, Y, Z: sum(v * X ** i * Y ** j * Z ** k for i, j, k, v in terms)
th, ph = np.meshgrid(np.linspace(0, np.pi, 181), np.linspace(0, 2 * np.pi, 361), indexing="ij")
X, Y, Z = np.sin(th) * np.cos(ph), np.sin(th) * np.sin(ph), np.cos(th)
V, F = load()
fig = plt.figure(figsize=(13, 4.3))
norm = plt.Normalize(rho0 - 30, rho0 + 35)
ax = fig.add_subplot(1, 4, 1, projection="3d")
cols = plt.cm.viridis(norm(np.linalg.norm(V[F].mean(1), axis=1)))
from mpl_toolkits.mplot3d.art3d import Poly3DCollection
pc = Poly3DCollection(V[F], facecolors=cols, edgecolor="none", linewidths=0); ax.add_collection3d(pc)
panels = [(None, "radar shape model"), (c, "$L=6$ model $c$"), (cM_al, r"mirror $\tau c$, aligned"), (cA_al, "decoy $c'$, aligned")]
for k, (t, title) in enumerate(panels):
    if k: ax = fig.add_subplot(1, 4, k + 1, projection="3d")
    if t is not None:
        r = rho0 + sfun(t)(X, Y, Z)
        ax.plot_surface(r * X, r * Y, r * Z, facecolors=plt.cm.viridis(norm(r)), rstride=2, cstride=2, linewidth=0, antialiased=False, shade=True)
    lim = 270; ax.set_xlim(-lim, lim); ax.set_ylim(-lim, lim); ax.set_zlim(-lim, lim)
    ax.set_box_aspect((1, 1, 1), zoom=1.3); ax.set_axis_off(); ax.set_title(title, fontsize=11); ax.view_init(elev=15, azim=40)
plt.tight_layout(); plt.savefig("sh-183-bennu.png", dpi=160, bbox_inches="tight"); print("saved")


==> anc/sh-183-bennu/keepout_cert.py <==
"""Certified two-sided enclosures of the keep-out radius T_out = rho0 + max_{S^2} s for Bennu's
tuple and its two fiber decoys.

Lower bound: exact rational evaluation of s at a rational point of the sphere,
    p = (2u, 2v, u^2 + v^2 - 1) / (u^2 + v^2 + 1),  u, v rational (inverse stereographic map).
Upper bound: the interval cover of positivity.py applied to -s (min(-s) >= -t  =>  s <= t)."""
import sys, json
import numpy as np
from fractions import Fraction
from scipy.optimize import minimize
sys.path.insert(0, "../sh-183-benchmark")
from positivity import band_polys, s_lower_bound


def s_exact(polys, p):
    tot = Fraction(0)
    for l, P in polys.items():
        for (i, j, k), v in P.items():
            tot += v * p[0] ** i * p[1] ** j * p[2] ** k
    return tot


def s_float(polys):
    terms = [(i, j, k, float(v)) for P in polys.values() for (i, j, k), v in P.items()]
    return lambda q: sum(v * q[0] ** i * q[1] ** j * q[2] ** k for i, j, k, v in terms)


def rational_point(q, den=10**6):
    """Rational point of S^2 near the unit vector q (stereographic from the south pole if q_z>-0.5)."""
    if q[2] > -0.5:
        u, v = q[0] / (1 + q[2]), q[1] / (1 + q[2])  # projection from (0,0,-1)
        u, v = Fraction(u).limit_denominator(den), Fraction(v).limit_denominator(den)
        n = u * u + v * v + 1
        return (2 * u / n, 2 * v / n, (1 - u * u - v * v) / n)
    u, v = q[0] / (1 - q[2]), q[1] / (1 - q[2])
    u, v = Fraction(u).limit_denominator(den), Fraction(v).limit_denominator(den)
    n = u * u + v * v + 1
    return (2 * u / n, 2 * v / n, (u * u + v * v - 1) / n)


def max_lower(polys, starts=400, seed=0):
    f = s_float(polys)
    rng = np.random.default_rng(seed)
    Q = rng.standard_normal((20000, 3)); Q /= np.linalg.norm(Q, axis=1, keepdims=True)
    vals = np.array([f(q) for q in Q])
    best = None
    for i in np.argsort(-vals)[:12]:
        r = minimize(lambda w: -f(w / np.linalg.norm(w)), Q[i], method="BFGS", options={"gtol": 1e-12})
        if best is None or r.fun < best.fun:
            best = r
    q = best.x / np.linalg.norm(best.x)
    p = rational_point(q)
    assert p[0] ** 2 + p[1] ** 2 + p[2] ** 2 == 1
    return s_exact(polys, p), p


def max_upper(c, t):
    """Certify s_c <= t on the sphere (t float).  Returns True/False."""
    neg = [-v for v in c]
    m = s_lower_bound(neg, depth_max=12, target=-t, verbose=False)
    return m >= -t


if __name__ == "__main__":
    d = json.load(open("bennu_pairs.json"))
    rho0 = Fraction(d["rho0"])
    out = {}
    for name in ("c", "cprime_up", "cprime_down"):
        c = [Fraction(v) for v in d[name]]
        polys = band_polys(c)
        lo, p = max_lower(polys)
        lo_f = float(lo)
        # smallest upper bound of the form lo + 0.01 * k that certifies
        for slack in (0.01, 0.02, 0.05, 0.1, 0.2):
            t = lo_f + slack
            if max_upper(c, t):
                break
        else:
            raise SystemExit("upper bound not certified for " + name)
        out[name] = {"Tout_lower": str(rho0 + lo), "Tout_lower_float": float(rho0 + lo),
                     "Tout_upper_float": float(rho0) + t, "point": [str(x) for x in p]}
        print(f"{name}: {float(rho0 + lo):.4f} <= T_out <= {float(rho0) + t:.4f} m", flush=True)
    json.dump(out, open("keepout_bounds.json", "w"), indent=1)


==> anc/sh-183-bennu/logs/certify_dplus_4.log <==
[cc] numeric orbit distance ~ 4.292905
[cc] exact upper bound: ||a - R0 b||^2 ~ 18.429036093, delta <= 4.292905321; rational quaternion ['1', '-3499/751130', '-17394/997777', '18157/948363']
  [cc] chart 0 depth 0: 512 boxes survive, total evaluated 512, 1s
  [cc] chart 0 depth 1: 277 boxes survive, total evaluated 4608, 10s
  [cc] chart 0 depth 2: 324 boxes survive, total evaluated 6824, 15s
  [cc] chart 0 depth 3: 248 boxes survive, total evaluated 9416, 21s
  [cc] chart 0 depth 4: 408 boxes survive, total evaluated 11400, 26s
  [cc] chart 0 depth 5: 568 boxes survive, total evaluated 14664, 33s
  [cc] chart 0 depth 6: 24 boxes survive, total evaluated 19208, 43s
  [cc] chart 0 depth 7: 0 boxes survive, total evaluated 19400, 43s
  [cc] chart 1 depth 0: 512 boxes survive, total evaluated 19912, 44s
  [cc] chart 1 depth 1: 224 boxes survive, total evaluated 24008, 53s
  [cc] chart 1 depth 2: 7 boxes survive, total evaluated 25800, 57s
  [cc] chart 1 depth 3: 0 boxes survive, total evaluated 25856, 57s
  [cc] chart 2 depth 0: 512 boxes survive, total evaluated 26368, 58s
  [cc] chart 2 depth 1: 234 boxes survive, total evaluated 30464, 67s
  [cc] chart 2 depth 2: 0 boxes survive, total evaluated 32336, 72s
  [cc] chart 3 depth 0: 512 boxes survive, total evaluated 32848, 73s
  [cc] chart 3 depth 1: 276 boxes survive, total evaluated 36944, 82s
  [cc] chart 3 depth 2: 345 boxes survive, total evaluated 39152, 87s
  [cc] chart 3 depth 3: 185 boxes survive, total evaluated 41912, 92s
  [cc] chart 3 depth 4: 0 boxes survive, total evaluated 43392, 96s
[cc] lower bound delta >= 4 certified: True; boxes evaluated: 43392


==> anc/sh-183-bennu/logs/certify_mirror_5.log <==
[ct] numeric orbit distance ~ 5.513779
[ct] exact upper bound: ||a - R0 b||^2 ~ 30.401762603, delta <= 5.513779339; rational quaternion ['0', '1', '-159935/228149', '6531/249779']
  [ct] chart 0 depth 0: 512 boxes survive, total evaluated 512, 1s
  [ct] chart 0 depth 1: 408 boxes survive, total evaluated 4608, 10s
  [ct] chart 0 depth 2: 42 boxes survive, total evaluated 7872, 18s
  [ct] chart 0 depth 3: 0 boxes survive, total evaluated 8208, 18s
  [ct] chart 1 depth 0: 512 boxes survive, total evaluated 8720, 19s
  [ct] chart 1 depth 1: 390 boxes survive, total evaluated 12816, 29s
  [ct] chart 1 depth 2: 594 boxes survive, total evaluated 15936, 36s
  [ct] chart 1 depth 3: 790 boxes survive, total evaluated 20688, 47s
  [ct] chart 1 depth 4: 902 boxes survive, total evaluated 27008, 61s
  [ct] chart 1 depth 5: 304 boxes survive, total evaluated 34224, 77s
  [ct] chart 1 depth 6: 0 boxes survive, total evaluated 36656, 82s
  [ct] chart 2 depth 0: 512 boxes survive, total evaluated 37168, 83s
  [ct] chart 2 depth 1: 356 boxes survive, total evaluated 41264, 92s
  [ct] chart 2 depth 2: 588 boxes survive, total evaluated 44112, 99s
  [ct] chart 2 depth 3: 618 boxes survive, total evaluated 48816, 109s
  [ct] chart 2 depth 4: 296 boxes survive, total evaluated 53760, 120s
  [ct] chart 2 depth 5: 0 boxes survive, total evaluated 56128, 125s
  [ct] chart 3 depth 0: 512 boxes survive, total evaluated 56640, 126s
  [ct] chart 3 depth 1: 388 boxes survive, total evaluated 60736, 136s
  [ct] chart 3 depth 2: 42 boxes survive, total evaluated 63840, 143s
  [ct] chart 3 depth 3: 0 boxes survive, total evaluated 64176, 143s
[ct] lower bound delta >= 5 certified: True; boxes evaluated: 64176


==> anc/sh-183-bennu/logs/positivity_dminus.log <==
  face 0 depth 0: boxes 256 min lower bound -49.0846
  face 0 depth 1: boxes 112 min lower bound -33.3953
  face 1 depth 0: boxes 256 min lower bound -43.7729
  face 1 depth 1: boxes 60 min lower bound -28.1148
  face 2 depth 0: boxes 256 min lower bound -48.0436
  face 2 depth 1: boxes 80 min lower bound -32.0657
  face 3 depth 0: boxes 256 min lower bound -50.4989
  face 3 depth 1: boxes 68 min lower bound -34.2437
  face 4 depth 0: boxes 256 min lower bound -48.5366
  face 4 depth 1: boxes 160 min lower bound -33.4000
  face 5 depth 0: boxes 256 min lower bound -44.3392
  face 5 depth 1: boxes 100 min lower bound -28.9877
certified: s_c >= -40.0 on the sphere
  face 0 depth 0: boxes 256 min lower bound -47.6425
  face 0 depth 1: boxes 88 min lower bound -31.8573
  face 1 depth 0: boxes 256 min lower bound -44.7248
  face 1 depth 1: boxes 64 min lower bound -28.8496
  face 2 depth 0: boxes 256 min lower bound -49.6008
  face 2 depth 1: boxes 116 min lower bound -33.1580
  face 3 depth 0: boxes 256 min lower bound -49.6363
  face 3 depth 1: boxes 76 min lower bound -33.1391
  face 4 depth 0: boxes 256 min lower bound -47.9462
  face 4 depth 1: boxes 136 min lower bound -32.2911
  face 5 depth 0: boxes 256 min lower bound -43.1364
  face 5 depth 1: boxes 92 min lower bound -28.2698
certified: s_c' >= -40.0 on the sphere


==> anc/sh-183-bennu/logs/positivity_dplus.log <==
  face 0 depth 0: boxes 256 min lower bound -49.0846
  face 0 depth 1: boxes 112 min lower bound -33.3953
  face 1 depth 0: boxes 256 min lower bound -43.7729
  face 1 depth 1: boxes 60 min lower bound -28.1148
  face 2 depth 0: boxes 256 min lower bound -48.0436
  face 2 depth 1: boxes 80 min lower bound -32.0657
  face 3 depth 0: boxes 256 min lower bound -50.4989
  face 3 depth 1: boxes 68 min lower bound -34.2437
  face 4 depth 0: boxes 256 min lower bound -48.5366
  face 4 depth 1: boxes 160 min lower bound -33.4000
  face 5 depth 0: boxes 256 min lower bound -44.3392
  face 5 depth 1: boxes 100 min lower bound -28.9877
certified: s_c >= -40.0 on the sphere
  face 0 depth 0: boxes 256 min lower bound -55.1649
  face 0 depth 1: boxes 92 min lower bound -38.9108
  face 1 depth 0: boxes 256 min lower bound -48.9456
  face 1 depth 1: boxes 72 min lower bound -33.1966
  face 2 depth 0: boxes 256 min lower bound -40.6880
  face 2 depth 1: boxes 8 min lower bound -26.8667
  face 3 depth 0: boxes 256 min lower bound -55.7336
  face 3 depth 1: boxes 96 min lower bound -39.2340
  face 4 depth 0: boxes 256 min lower bound -53.9093
  face 4 depth 1: boxes 180 min lower bound -38.4215
  face 5 depth 0: boxes 256 min lower bound -46.9083
  face 5 depth 1: boxes 144 min lower bound -32.1097
certified: s_c' >= -40.0 on the sphere


==> anc/sh-183-bennu/polish_bennu.py <==
import sys, json, numpy as np, mpmath as mp
from fractions import Fraction
sys.path.insert(0, "../sh-183-benchmark")
import polish as P
from exactlib import phi6_real, norm2
mp.mp.dps = 60
d = json.load(open("bennu_c6.json")); c = [Fraction(v) for v in d["c"]]
cm = [mp.mpf(v.numerator) / v.denominator for v in c]
out = {"rho0": d["rho0"], "c": d["c"]}
for tag in ("up", "down"):
    x0 = np.load(f"keepout_{tag}.npy")
    x = P.polish(cm, x0)
    D = 10**20
    cp = [Fraction(int(mp.nint(v * D)), D) for v in x]
    vc, vp = phi6_real(c), phi6_real(cp)
    rel = max(abs(a - b) / abs(a) for a, b in zip(vc, vp))
    print(tag, "max relative difference", float(rel))
    out["cprime_" + tag] = [str(v) for v in cp]
    out["maxrel_" + tag] = str(rel)
json.dump(out, open("bennu_pairs.json", "w"), indent=1)


==> anc/sh-183-bennu/sh-183-bennu.json <==
{
 "description": "Bennu case study of sh-183 (Section 11). Radar shape model of Nolan et al. (2013), PDS bundle ast-bennu.radar.shape-model V1.1, doi:10.26033/33ba-s419. Lengths in meters. Coordinates refer to the integer harmonic bases of sh-183-benchmark.json, bands l = 1..6 concatenated.",
 "rho0": "245283/1000",
 "c": [
  "893/10000",
  "721/10000",
  "149/2500",
  "1717/5000",
  "-307/1000",
  "18677/5000",
  "2699/10000",
  "-152027/10000",
  "-8109/2500",
  "-1879/10000",
  "9253/5000",
  "-2487/5000",
  "-66641/5000",
  "55813/10000",
  "41201/5000",
  "-87217/5000",
  "3551/1250",
  "4401/1000",
  "32999/10000",
  "86613/10000",
  "-6082/625",
  "-84419/5000",
  "16187/1250",
  "207543/10000",
  "2897/2500",
  "38691/1250",
  "-1049/400",
  "-417953/10000",
  "14717/10000",
  "2573/2500",
  "9189/1000",
  "5/4",
  "2811/400",
  "-1923/2000",
  "-789/250",
  "-2041/5000",
  "59949/5000",
  "4339/5000",
  "-20137/2000",
  "-2647/1250",
  "12719/2000",
  "6367/10000",
  "-14883/1000",
  "-50213/10000",
  "225037/10000",
  "70661/10000",
  "10299/5000",
  "-50229/10000"
 ],
 "d_plus": [
  "9848572900614364399/100000000000000000000",
  "1081400905380578667/20000000000000000000",
  "400295368814430809/6250000000000000000",
  "72520949318282104169/20000000000000000000",
  "-338248401572036673431/100000000000000000000",
  "41321181665769539707/10000000000000000000",
  "1934955531065825401/1562500000000000000",
  "-376672479771335804189/25000000000000000000",
  "-35532644797181165767/10000000000000000000",
  "-103107890343499544111/50000000000000000000",
  "49729346156795894497/20000000000000000000",
  "-11828865914055720777/20000000000000000000",
  "-1373414251984182381943/100000000000000000000",
  "6914313646499631297/4000000000000000000",
  "205833417176337532283/25000000000000000000",
  "159187582062110025639/100000000000000000000",
  "161519550872568688941/100000000000000000000",
  "65838181382117245953/25000000000000000000",
  "1192011528903726197307/100000000000000000000",
  "1027900833007583055709/100000000000000000000",
  "-85683897200154513339/20000000000000000000",
  "-419398080878393255987/25000000000000000000",
  "37083318255435502101/10000000000000000000",
  "2085583572396433596953/100000000000000000000",
  "183544074901097009293/100000000000000000000",
  "51019025330299165087/2500000000000000000",
  "-18915877673775729923/25000000000000000000",
  "-2482102027867523259443/100000000000000000000",
  "76710522989058473899/100000000000000000000",
  "58841685203080826887/50000000000000000000",
  "101885397236027897507/25000000000000000000",
  "-489032749596653970567/100000000000000000000",
  "416251479260231580161/50000000000000000000",
  "-1106900161393305278807/100000000000000000000",
  "-57256540420493948447/20000000000000000000",
  "-177632683443859465311/100000000000000000000",
  "94833511271846433239/10000000000000000000",
  "287257613694629302001/100000000000000000000",
  "-474765331812200024541/50000000000000000000",
  "-480785796232886723377/100000000000000000000",
  "8437063017309478679/20000000000000000000",
  "-45649450577014526023/25000000000000000000",
  "-611157897324358621117/100000000000000000000",
  "342342748019969901017/100000000000000000000",
  "1465436124320924629901/50000000000000000000",
  "-28767003138908672909/25000000000000000000",
  "-1472119365045404640177/100000000000000000000",
  "-342056791204508055233/100000000000000000000"
 ],
 "d_minus": [
  "9934030677431394783/100000000000000000000",
  "5204241013161816519/100000000000000000000",
  "3220307049676180069/50000000000000000000",
  "-85028985303739160487/100000000000000000000",
  "5101046052189576509/3125000000000000000",
  "369603851429630525199/100000000000000000000",
  "-222335205052753124079/100000000000000000000",
  "-1511565518150476091981/100000000000000000000",
  "-86638726942946871339/25000000000000000000",
  "-8219481009484679279/50000000000000000000",
  "218665312187457789611/100000000000000000000",
  "-17446560841751697989/20000000000000000000",
  "-266579423947879961097/20000000000000000000",
  "483531782501343434481/100000000000000000000",
  "818327028382153451447/100000000000000000000",
  "-283548377279945322663/20000000000000000000",
  "332990990039297832057/100000000000000000000",
  "335606200236766375417/100000000000000000000",
  "439042940100537792749/100000000000000000000",
  "37139534472926512533/4000000000000000000",
  "-1176451218039641441559/100000000000000000000",
  "-1700122848233403719969/100000000000000000000",
  "78180437137627720537/6250000000000000000",
  "2079939998022412909789/100000000000000000000",
  "16486014644962679981/50000000000000000000",
  "2979193246864473191107/100000000000000000000",
  "-56480210596105767257/20000000000000000000",
  "-4257953710040122965699/100000000000000000000",
  "88634601088651359821/50000000000000000000",
  "35469977557516817813/100000000000000000000",
  "230602483472088537837/25000000000000000000",
  "81074012896077263209/50000000000000000000",
  "664253473282606276923/100000000000000000000",
  "-8216028029323179781/20000000000000000000",
  "-31002041033536106387/10000000000000000000",
  "-21646530756683390999/25000000000000000000",
  "455637437143783658807/50000000000000000000",
  "44687057846131189509/100000000000000000000",
  "-261135136452726040579/25000000000000000000",
  "-19011133754286450687/6250000000000000000",
  "704720770580216099033/100000000000000000000",
  "226873756418388857679/100000000000000000000",
  "-1441125583823104316093/100000000000000000000",
  "-540515420474453018091/100000000000000000000",
  "1076079501542179067661/50000000000000000000",
  "714364820992977643013/100000000000000000000",
  "85393499902000260909/100000000000000000000",
  "-486760422006894439329/100000000000000000000"
 ],
 "max_relative_difference": {
  "d_plus": "21154499934319885384970534727055418204631/58598441785000000000000000000000000000000000000000000000000",
  "d_minus": "242228000112321510102296127003787572591/1831201305781250000000000000000000000000000000000000000000"
 },
 "keep_out_radius": {
  "c": {
   "Tout_lower": "245457454063166662830017460474711752349278261049007665336268730929293016438811122033484239088790540006815414884869118591774747242500668906255356705913/894781152213454019716249186071736792654328623278895248149988058761275932836660647678216572759765700175113574739444487889987126296175271545617290000",
   "Tout_lower_float": 274.3212163733772,
   "Tout_upper_float": 274.3312163733772,
   "point": [
    "663896048340660104347092/668784405660905835870497",
    "73286920988008852419399/668784405660905835870497",
    "-33817827620418011176688/668784405660905835870497"
   ]
  },
  "d_plus": {
   "Tout_lower": "57676314812678437989150187097174236398902920712084030886128031990255044491511815046254757680202063036516263756711079384226847024130038547620022382452343036702707/206290102370011763108300006303893909476663577118849498675243161316749955381664501721444406767199293810347527531583697423245566783907743700900000000000000000000",
   "Tout_lower_float": 279.5883765146786,
   "Tout_upper_float": 279.5983765146786,
   "point": [
    "111993189282838438416512/112827006379362746189337",
    "-5740336981448245163680/112827006379362746189337",
    "-12430102739981718021145/112827006379362746189337"
   ]
  },
  "d_minus": {
   "Tout_lower": "358864936914220722624934001228055778572496041275365948740537534318796922585326651976347487420938556787499941868864963595028689694183919935357582335607666293/1318573199861444048920881562439632276457248565506330665500151694944564695557311793248892226770181888096965603634825609986148359913281250000000000000000000",
   "Tout_lower_float": 272.16155838138553,
   "Tout_upper_float": 272.1715583813855,
   "point": [
    "17132737875976857991117/17252645816564626321885",
    "356880833777287110204/3450529163312925264377",
    "-969010994237728716444/17252645816564626321885"
   ]
  }
 },
 "orbit_distance": {
  "delta(c,tau c)": {
   "lower": "5 (64176 boxes)",
   "upper_squared": "30.401762603",
   "quaternion": [
    "0",
    "1",
    "-159935/228149",
    "6531/249779"
   ]
  },
  "delta(c,d_plus)": {
   "lower": "4 (43392 boxes)",
   "upper_squared": "18.429036093",
   "quaternion": [
    "1",
    "-3499/751130",
    "-17394/997777",
    "18157/948363"
   ]
  }
 },
 "volume_table": [
  {
   "L": 2,
   "n_pool": 4,
   "vol_pool": 61968764.469738446,
   "vol_trunc": 61968764.46973851,
   "pool_minus_trunc": -6.705522537231445e-08,
   "vol_mesh": 62265648.6679551,
   "rel_err_vs_mesh": -0.004768025461355954,
   "gamma": 9.71207632446363,
   "bound": 10176696.261283867,
   "max_imag": 0.0,
   "rho0": 245.2829530084238
  },
  {
   "L": 3,
   "n_pool": 7,
   "vol_pool": 62008857.94251559,
   "vol_trunc": 62008857.94251564,
   "pool_minus_trunc": -5.21540641784668e-08,
   "vol_mesh": 62265648.6679551,
   "rel_err_vs_mesh": -0.004124115478325822,
   "gamma": 9.008920951904162,
   "bound": 9439902.355226627,
   "max_imag": 3.552713678800501e-15,
   "rho0": 245.2829530084238
  },
  {
   "L": 4,
   "n_pool": 13,
   "vol_pool": 62186265.588951856,
   "vol_trunc": 62186265.58895183,
   "pool_minus_trunc": 2.2351741790771484e-08,
   "vol_mesh": 62265648.6679551,
   "rel_err_vs_mesh": -0.001274909692607105,
   "gamma": 4.965271351466068,
   "bound": 5202806.970477063,
   "max_imag": 2.2737367544323206e-13,
   "rho0": 245.2829530084238
  },
  {
   "L": 5,
   "n_pool": 19,
   "vol_pool": 62204382.647773825,
   "vol_trunc": 62204382.64777381,
   "pool_minus_trunc": 1.4901161193847656e-08,
   "vol_mesh": 62265648.6679551,
   "rel_err_vs_mesh": -0.000983945746843337,
   "gamma": 4.3225004625847925,
   "bound": 4529286.3057698235,
   "max_imag": 5.684341886080801e-13,
   "rho0": 245.2829530084238
  },
  {
   "L": 6,
   "n_pool": 29,
   "vol_pool": 62226501.424582906,
   "vol_trunc": 62226501.424582906,
   "pool_minus_trunc": 0.0,
   "vol_mesh": 62265648.6679551,
   "rel_err_vs_mesh": -0.0006287133308600947,
   "gamma": 3.4454383200068213,
   "bound": 3610266.033574857,
   "max_imag": 2.9103830456733704e-11,
   "rho0": 245.2829530084238
  },
  {
   "L": 7,
   "n_pool": 39,
   "vol_pool": 62232178.78082184,
   "vol_trunc": 62232178.780821815,
   "pool_minus_trunc": 2.2351741790771484e-08,
   "vol_mesh": 62265648.6679551,
   "rel_err_vs_mesh": -0.000537533742107922,
   "gamma": 3.182322219273382,
   "bound": 3334562.615565994,
   "max_imag": 3.637978807091713e-11,
   "rho0": 245.2829530084238
  },
  {
   "L": 8,
   "n_pool": 54,
   "vol_pool": 62247697.011018895,
   "vol_trunc": 62247697.01101887,
   "pool_minus_trunc": 2.2351741790771484e-08,
   "vol_mesh": 62265648.6679551,
   "rel_err_vs_mesh": -0.00028830755513263785,
   "gamma": 2.305084382840929,
   "bound": 2415358.2444273713,
   "max_imag": 2.3283064365386963e-10,
   "rho0": 245.2829530084238
  },
  {
   "L": 9,
   "n_pool": 69,
   "vol_pool": 62249663.02919821,
   "vol_trunc": 62249663.029198185,
   "pool_minus_trunc": 2.2351741790771484e-08,
   "vol_mesh": 62265648.6679551,
   "rel_err_vs_mesh": -0.00025673287115565783,
   "gamma": 2.172599170799533,
   "bound": 2276535.018886922,
   "max_imag": 2.3283064365386963e-10,
   "rho0": 245.2829530084238
  },
  {
   "L": 10,
   "n_pool": 90,
   "vol_pool": 62252780.970378324,
   "vol_trunc": 62252780.97037832,
   "pool_minus_trunc": 7.450580596923828e-09,
   "vol_mesh": 62265648.6679551,
   "rel_err_vs_mesh": -0.00020665805065961647,
   "gamma": 1.9506848315538072,
   "bound": 2044004.4300530269,
   "max_imag": 1.0477378964424133e-09,
   "rho0": 245.2829530084238
  },
  {
   "L": 11,
   "n_pool": 111,
   "vol_pool": 62253622.51331843,
   "vol_trunc": 62253622.513318405,
   "pool_minus_trunc": 2.2351741790771484e-08,
   "vol_mesh": 62265648.6679551,
   "rel_err_vs_mesh": -0.0001931426861190457,
   "gamma": 1.88268682635516,
   "bound": 1972753.4408555082,
   "max_imag": 1.0477378964424133e-09,
   "rho0": 245.2829530084238
  },
  {
   "L": 12,
   "n_pool": 139,
   "vol_pool": 62255508.00787783,
   "vol_trunc": 62255508.0078778,
   "pool_minus_trunc": 2.9802322387695312e-08,
   "vol_mesh": 62265648.6679551,
   "rel_err_vs_mesh": -0.0001628612291723015,
   "gamma": 1.7284033690309124,
   "bound": 1811089.154983421,
   "max_imag": 1.4901161193847656e-08,
   "rho0": 245.2829530084238
  }
 ]
}

==> anc/sh-183-bennu/sphfit.py <==
"""Spherical-harmonic fit of a star-shaped mesh and the spectral pool for general L (numeric).

Bands use the integer harmonic bases of exactlib.harmonic_basis (identical to the literal bases of
exactlib for l <= 6), the inner product of the round probability measure, and the null-cone
parametrization (x, y, z) = (z0^2 - z1^2, i (z0^2 + z1^2), -2 z0 z1)."""
import sys
import numpy as np
from fractions import Fraction
from math import comb, factorial
sys.path.insert(0, "../sh-183-benchmark")
import exactlib
from exactlib import harmonic_basis, poly_product_integral, transvect

_BASES = {l: exactlib.BASIS[l] for l in range(1, 7)}


def basis(l):
    if l not in _BASES:
        _BASES[l] = harmonic_basis(l)
    return _BASES[l]


_GRAMS = {}


def gram(l):
    if l not in _GRAMS:
        B = basis(l)
        _GRAMS[l] = np.array([[float(poly_product_integral(P, Q)) for Q in B] for P in B])
    return _GRAMS[l]


def eval_basis(l, P):
    """Values of the basis polynomials of band l at points P (M,3): array (M, 2l+1)."""
    out = np.zeros((P.shape[0], 2 * l + 1))
    x, y, z = P[:, 0], P[:, 1], P[:, 2]
    for k, B in enumerate(basis(l)):
        for (a, b, c), v in B.items():
            out[:, k] += v * x ** a * y ** b * z ** c
    return out


def quadrature(nz=160, nphi=320):
    t, w = np.polynomial.legendre.leggauss(nz)
    phi = (np.arange(nphi) + 0.5) * 2 * np.pi / nphi
    T, PH = np.meshgrid(t, phi, indexing="ij")
    W = np.repeat(w[:, None], nphi, axis=1) / (2 * nphi)  # probability measure
    s = np.sqrt(1 - T ** 2)
    P = np.stack([s * np.cos(PH), s * np.sin(PH), T], axis=-1).reshape(-1, 3)
    return P, W.reshape(-1)


def fit(rho_values, P, W, L):
    """Orthogonal projection: rho0 and coordinates u_l (in the integer bases) for l = 1..L."""
    rho0 = float(np.sum(W * rho_values))
    coeffs = {}
    for l in range(1, L + 1):
        Bv = eval_basis(l, P)
        rhs = Bv.T @ (W * rho_values)
        coeffs[l] = np.linalg.solve(gram(l), rhs)
    return rho0, coeffs


def band_values(coeffs, P):
    return {l: eval_basis(l, P) @ u for l, u in coeffs.items()}


# ---------------- binary forms and the pool, numerically ----------------
def _monomial_form(a, b, c):
    """(z0^2 - z1^2)^a (i (z0^2 + z1^2))^b (-2 z0 z1)^c as coefficient array in z1-degree."""
    p = np.array([1.0 + 0j])
    for _ in range(a):
        p = np.convolve(p, np.array([1, 0, -1], dtype=complex))
    for _ in range(b):
        p = np.convolve(p, np.array([1j, 0, 1j]))
    for _ in range(c):
        p = np.convolve(p, np.array([0, -2], dtype=complex))
    return p


_PSI = {}


def psi(l):
    if l not in _PSI:
        M = np.zeros((2 * l + 1, 2 * l + 1), dtype=complex)
        for k, B in enumerate(basis(l)):
            for (a, b, c), v in B.items():
                f = _monomial_form(a, b, c)
                M[:len(f), k] += v * f
        _PSI[l] = M
    return _PSI[l]


def forms(coeffs):
    return {l: psi(l) @ np.asarray(u, dtype=complex) for l, u in coeffs.items()}


def tv(F, G, k):
    return np.array(transvect(list(F), list(G), k, conv=float))


def even_triples(L):
    return [(a, b, c) for a in range(1, L + 1) for b in range(a, L + 1) for c in range(b, L + 1)
            if c <= a + b and (a + b + c) % 2 == 0]


def odd_triples(L):
    return [(a, b, c) for a in range(1, L + 1) for b in range(a + 1, L + 1) for c in range(b + 1, L + 1)
            if c <= a + b and (a + b + c) % 2 == 1]


def pool(coeffs, L):
    """Powers P_l and even bispectra B_ijk (complex values, real up to rounding)."""
    F = forms(coeffs)
    P = {l: tv(F[l], F[l], 2 * l)[0] for l in range(1, L + 1)}
    B = {}
    for (i, j, k) in even_triples(L):
        B[(i, j, k)] = tv(tv(F[i], F[j], i + j - k), F[k], 2 * k)[0]
    return P, B


def odd_bispectra(coeffs, L):
    F = forms(coeffs)
    return {(i, j, k): tv(tv(F[i], F[j], i + j - k), F[k], 2 * k)[0] for (i, j, k) in odd_triples(L)}


# ---------------- volume calibration (sh-183, eq. (5)) ----------------
def a_l(l):
    return Fraction(1, (2 * l + 1) * (-1) ** l * comb(2 * l, l))


def q_form(l):
    q = [Fraction(0)] * (2 * l + 1)
    q[l] = Fraction((-1) ** l * comb(2 * l, l))
    return q


def gaunt_zonal(i, j, k):
    s2 = i + j + k
    if s2 % 2 or k > i + j or i > j + k or j > i + k:
        return Fraction(0)
    s = s2 // 2
    f = factorial
    return Fraction(f(s) ** 2 * f(2 * s - 2 * i) * f(2 * s - 2 * j) * f(2 * s - 2 * k),
                    f(s - i) ** 2 * f(s - j) ** 2 * f(s - k) ** 2 * f(2 * s + 1))


def b_ijk(i, j, k):
    den = transvect(transvect(q_form(i), q_form(j), i + j - k), q_form(k), 2 * k)[0]
    return gaunt_zonal(i, j, k) / den


def multiplicity(i, j, k):
    return 1 if i == j == k else (3 if (i == j or j == k) else 6)


def volume_from_pool(rho0, P, B, L):
    s = rho0 ** 3 + 3 * rho0 * sum(float(a_l(l)) * P[l].real for l in range(1, L + 1))
    s += sum(multiplicity(*t) * float(b_ijk(*t)) * B[t].real for t in even_triples(L))
    return 4 * np.pi / 3 * s


==> anc/sh-183-bennu/verify_bennu.py <==
"""Fast exact checks of Example 11.1 of sh-183 from the data file sh-183-bennu.json:
part (1) the mirror identity and the five odd bispectra, part (3) the componentwise relative agreement
of Phi_6 at d_+ and d_- with Phi_6 at c and the volume bound of Corollary 9.2, and the exact upper
bounds on the two orbit distances from the stored rational quaternions.  The certified lower bounds
are produced by
    python3 ../sh-183-benchmark/certify.py bennu_mirror_input.json ct 5 1
    python3 ../sh-183-benchmark/certify.py bennu_up_input.json cc 4 1
the keep-out radii of part (4) by keepout_cert.py, and the positivity bound of part (6) by
    python3 ../sh-183-benchmark/positivity.py bennu_up_input.json -40
    python3 ../sh-183-benchmark/positivity.py bennu_down_input.json -40
"""
import json, sys
from fractions import Fraction
sys.path.insert(0, "../sh-183-benchmark")
sys.path.insert(0, "..")
from exactlib import phi6_real, odd_bispectra, mirror, norm2, L, LABELS, EVEN, ODD
from rotlib import rotate
from volume_from_pool import beta_over_pi, volume_over_pi

data = json.load(open(sys.argv[1] if len(sys.argv) > 1 else "sh-183-bennu.json"))
rho0 = Fraction(data["rho0"])
c = [Fraction(v) for v in data["c"]]
dp = [Fraction(v) for v in data["d_plus"]]
dm = [Fraction(v) for v in data["d_minus"]]
assert all((v * 10**4).denominator == 1 for v in c)
assert all((v * 10**20).denominator == 1 for v in dp + dm)
print("||c||^2 ~ %.6f, ||c|| < 11.52:" % float(norm2(c)), norm2(c) < Fraction(1152, 100) ** 2)

# part (1)
vc = phi6_real(c)
assert phi6_real(mirror(c)) == vc
oc, ot = odd_bispectra(c), odd_bispectra(mirror(c))
assert len(oc) == 5 and all(v.re == 0 and v.im != 0 for v in oc)
assert all(a.im == -b.im and b.re == 0 for a, b in zip(oc, ot))
print("part (1): Phi_6(tau c) = Phi_6(c); the odd bispectra",
      ", ".join("B%d%d%d" % t for t in ODD), "are nonzero and change sign under tau")

# part (3)
assert all(v != 0 for v in vc)
beta = beta_over_pi(rho0, L)
key = {f"P{l}": l for l in range(1, L + 1)}
key.update({"B%d%d%d" % t: t for t in EVEN})


def split(vals):
    P = {key[n]: v for n, v in zip(LABELS, vals) if n[0] == "P"}
    B = {key[n]: v for n, v in zip(LABELS, vals) if n[0] == "B"}
    return P, B


Pc, Bc = split(vc)
Vc = volume_over_pi(rho0, Pc, Bc, L)
print("V(c) / pi ~ %.6f m^3,  V(c) ~ %.6f km^3" % (float(Vc), float(Vc) * 3.141592653589793 / 1e9))
PI_UP = Fraction(31416, 10000)
for name, d in (("d_+", dp), ("d_-", dm)):
    vd = phi6_real(d)
    rel = max(abs(a - b) / abs(a) for a, b in zip(vc, vd))
    assert rel == Fraction(data["max_relative_difference"]["d_plus" if name == "d_+" else "d_minus"])
    bound = sum(abs(beta[key[n]]) * abs(a - b) for n, a, b in zip(LABELS, vc, vd) if n in key)
    Pd, Bd = split(vd)
    diff = abs(volume_over_pi(rho0, Pd, Bd, L) - Vc)
    assert diff <= bound
    print(f"part (3), {name}: max relative difference = {float(rel):.3e}  <= 4e-19:", rel <= Fraction(4, 10**19))
    print(f"          |V({name}) - V(c)| <= {float(bound * PI_UP):.3e} m^3  <= 2e-16:", bound * PI_UP <= Fraction(2, 10**16))


def rot_from_quat(qq):
    w, x, y, z = qq
    n = w * w + x * x + y * y + z * z
    R = [[w * w + x * x - y * y - z * z, 2 * (x * y - w * z), 2 * (x * z + w * y)],
         [2 * (x * y + w * z), w * w - x * x + y * y - z * z, 2 * (y * z - w * x)],
         [2 * (x * z - w * y), 2 * (y * z + w * x), w * w - x * x - y * y + z * z]]
    return [[v / n for v in row] for row in R]


for label, a, b, cap in (("delta(c,tau c)", c, mirror(c), Fraction(55138, 10**4)),
                         ("delta(c,d_plus)", c, dp, Fraction(42930, 10**4))):
    qq = [Fraction(v) for v in data["orbit_distance"][label]["quaternion"]]
    d2 = norm2([x - y for x, y in zip(a, rotate(b, rot_from_quat(qq), exact=True))])
    print(f"{label} <= sqrt({float(d2):.9f}) = {float(d2) ** 0.5:.6f}  <= {float(cap)}:", d2 <= cap ** 2)
print("checks completed")


==> anc/sh-183-bennu/walk_keepout.py <==
"""Walk along the fiber of Phi_6 through Bennu's tuple c, increasing the keep-out radius
T_out = max (rho0 + s).  The search is heuristic; the final pair is certified separately."""
import sys, json, time
import numpy as np
from fractions import Fraction
sys.path.insert(0, "../sh-183-benchmark")
from exactlib import N_COORD, OFFS, L, GRAM
from continuation import phi_num, jac_num, orbit_tangent, project
from sphfit import eval_basis, quadrature

d = json.load(open("bennu_c6.json"))
rho0 = float(Fraction(d["rho0"]))
c = np.array([float(Fraction(v)) for v in d["c"]])
target = phi_num(c)
scale = np.abs(target)

Pq, Wq = quadrature(48, 96)
Bq = np.concatenate([eval_basis(l, Pq) for l in range(1, L + 1)], axis=1)  # (M, 48)
Pf, _ = quadrature(160, 320)
Bf = np.concatenate([eval_basis(l, Pf) for l in range(1, L + 1)], axis=1)
p = 24


def tout(x):
    return rho0 + (Bf @ x).max()


def grad_surrogate(x):
    r = rho0 + Bq @ x
    Tp = np.sum(Wq * r ** p)
    return (Bq.T @ (Wq * r ** (p - 1))) * (Tp ** (1 / p - 1))


def fiber_basis(x):
    J = jac_num(x)
    U, S, Vt = np.linalg.svd(J)
    null = Vt[32:].T
    Q, _ = np.linalg.qr(orbit_tangent(x))
    null = null - Q @ (Q.T @ null)
    U2, S2, _ = np.linalg.svd(null, full_matrices=False)
    return U2[:, :13]


sign = float(sys.argv[1]) if len(sys.argv) > 1 else 1.0   # +1 increase T_out, -1 decrease
nsteps = int(sys.argv[2]) if len(sys.argv) > 2 else 40
h = float(sys.argv[3]) if len(sys.argv) > 3 else 0.6
x = c.copy()
T0 = tout(c)
print(f"T_out(c) ~ {T0:.3f} m", flush=True)
best = (T0, x.copy())
t0 = time.time()
for step in range(nsteps):
    Bfib = fiber_basis(x)
    g = Bfib @ (Bfib.T @ grad_surrogate(x))
    if np.linalg.norm(g) < 1e-12:
        break
    v = sign * g / np.linalg.norm(g)
    xn, its, res = project(x + h * v, target, scale)
    if res > 1e-12:
        h *= 0.5
        print("  rejected; h ->", h, flush=True)
        continue
    x = xn
    T = tout(x)
    if sign * (T - best[0]) > 0:
        best = (T, x.copy())
    print(f"step {step+1}: T_out ~ {T:.3f} m (change {T-T0:+.3f})  |x-c| = {np.linalg.norm(x-c):.2f}  t={time.time()-t0:.0f}s", flush=True)
tag = "up" if sign > 0 else "down"
np.save(f"keepout_{tag}.npy", best[1])
print("best T_out", best[0], "change", best[0] - T0)


==> anc/volume_from_pool.py <==
"""Volume of a radial solid from the even spectral pool (Theorem 9.1, Corollary 9.2).

For a fixed constant term rho_0 and a tuple c in U_L with rho_0 + s_c > 0,

    V(c) = (4 pi / 3) ( rho_0^3 + 3 rho_0 sum_l a_l P_l(c) + sum_{(i,j,k) in A(L)} m_ijk b_ijk B_ijk(c) ),

with the constants a_l, b_ijk of eq. (5) in the null-cone normalization
(x, y, z) = (z0^2 - z1^2, i (z0^2 + z1^2), -2 z0 z1), and m_ijk = 1, 3, 6 according as all three,
exactly two, or no indices coincide.  All constants are rational, so V / pi is an exact rational
number whenever rho_0 and the supplied powers and even bispectra are rational.

Componentwise absolute errors e_j of the descriptor are propagated by Corollary 9.2:

    |V - V_hat| <= sum_j |beta_j| e_j,     beta = (4 pi / 3) (3 rho_0 a_l ; m_ijk b_ijk).

The program does not test whether a supplied descriptor is the pool of some tuple, and it does not
test the validity of a supplied error bound.

Usage:
    python3 volume_from_pool.py descriptor.json
    python3 volume_from_pool.py --selftest

descriptor.json:
    {"rho0": "3", "L": 2,
     "values": {"P1": "-2", "P2": "8", "B112": "0", "B222": "0"},
     "errors": {"P1": "1/1000", ...}}                               (optional)
Keys are "P<l>" and "B<i><j><k>" for L <= 9, or "B<i>,<j>,<k>" in general.  The entries J4, J6, J10
of the pool do not enter and are ignored.
"""
import json
import sys
from fractions import Fraction
from math import comb, factorial


def even_triples(L):
    return [(i, j, k) for i in range(1, L + 1) for j in range(i, L + 1) for k in range(j, L + 1)
            if k <= i + j and (i + j + k) % 2 == 0]


def ffall(x, k):
    r = 1
    for t in range(k):
        r *= x - t
    return r


def transvect(F, G, k):
    """(F, G)_k for binary forms given by coefficient lists, F = sum_a F[a] z0^(m-a) z1^a."""
    m, mp = len(F) - 1, len(G) - 1
    out = [Fraction(0)] * (m + mp - 2 * k + 1)
    for i in range(k + 1):
        sg = (-1) ** i * comb(k, i)
        for a, fa in enumerate(F):
            if fa == 0 or a < i or m - a < k - i:
                continue
            cf = ffall(m - a, k - i) * ffall(a, i) * fa
            for b, gb in enumerate(G):
                if gb == 0 or b < k - i or mp - b < i:
                    continue
                out[a - i + b - (k - i)] += sg * cf * ffall(mp - b, i) * ffall(b, k - i) * gb
    pre = Fraction(factorial(m - k) * factorial(mp - k), factorial(m) * factorial(mp))
    return [pre * v for v in out]


def q_form(l):
    """Restriction to the null cone of the solid harmonic extending the Legendre polynomial P_l(z)."""
    q = [Fraction(0)] * (2 * l + 1)
    q[l] = Fraction((-1) ** l * comb(2 * l, l))
    return q


def a_l(l):
    return Fraction(1, (2 * l + 1) * (-1) ** l * comb(2 * l, l))


def gaunt_zonal(i, j, k):
    """(1/2) int_{-1}^{1} P_i P_j P_k dt."""
    s2 = i + j + k
    if s2 % 2 or k > i + j or i > j + k or j > i + k:
        return Fraction(0)
    s = s2 // 2
    f = factorial
    return Fraction(f(s) ** 2 * f(2 * s - 2 * i) * f(2 * s - 2 * j) * f(2 * s - 2 * k),
                    f(s - i) ** 2 * f(s - j) ** 2 * f(s - k) ** 2 * f(2 * s + 1))


_b = {}


def b_ijk(i, j, k):
    if (i, j, k) not in _b:
        den = transvect(transvect(q_form(i), q_form(j), i + j - k), q_form(k), 2 * k)[0]
        _b[(i, j, k)] = gaunt_zonal(i, j, k) / den
    return _b[(i, j, k)]


def multiplicity(i, j, k):
    return 1 if i == j == k else (3 if (i == j or j == k) else 6)


def beta_over_pi(rho0, L):
    """The vector beta(rho_0) / pi as a dictionary keyed by l (powers) and (i, j, k) (even bispectra)."""
    rho0 = Fraction(rho0)
    beta = {l: Fraction(4, 3) * 3 * rho0 * a_l(l) for l in range(1, L + 1)}
    for t in even_triples(L):
        beta[t] = Fraction(4, 3) * multiplicity(*t) * b_ijk(*t)
    return beta


def volume_over_pi(rho0, P, B, L):
    """V / pi (exact Fraction) from the powers P[l] and the even bispectra B[(i, j, k)]."""
    rho0 = Fraction(rho0)
    beta = beta_over_pi(rho0, L)
    v = Fraction(4, 3) * rho0 ** 3
    v += sum(beta[l] * Fraction(P[l]) for l in range(1, L + 1))
    v += sum(beta[t] * Fraction(B[t]) for t in even_triples(L))
    return v


def error_over_pi(rho0, eP, eB, L):
    """sum_j |beta_j| e_j / pi for componentwise absolute errors eP[l], eB[(i, j, k)]."""
    beta = beta_over_pi(rho0, L)
    e = sum(abs(beta[l]) * Fraction(eP.get(l, 0)) for l in range(1, L + 1))
    e += sum(abs(beta[t]) * Fraction(eB.get(t, 0)) for t in even_triples(L))
    return e


def parse(entries, L):
    P, B = {}, {}
    for key, val in entries.items():
        if key[0] == "P":
            P[int(key[1:])] = Fraction(val)
        elif key[0] == "B":
            body = key[1:]
            t = tuple(int(x) for x in body.split(",")) if "," in body else tuple(int(x) for x in body)
            if len(t) != 3:
                raise ValueError(f"cannot read the bispectrum label {key}")
            B[t] = Fraction(val)
    return P, B


def selftest():
    assert (a_l(1), a_l(2)) == (Fraction(-1, 6), Fraction(1, 30))
    assert (b_ijk(1, 1, 2), b_ijk(2, 2, 2)) == (Fraction(1, 30), Fraction(-1, 105))
    for L in range(2, 9):
        assert all(b_ijk(*t) != 0 for t in even_triples(L))
    # the two surfaces of Proposition 9.3: rho_0 = 3, (P1, P2, B112, B222) = (-2, 8, 0, 0)
    v = volume_over_pi(3, {1: -2, 2: 8}, {(1, 1, 2): 0, (2, 2, 2): 0}, 2)
    assert v == Fraction(216, 5)
    print("a_1 = -1/6, a_2 = 1/30, b_112 = 1/30, b_222 = -1/105")
    print("Proposition 9.3: V / pi =", v)
    print("selftest passed")


if __name__ == "__main__":
    if len(sys.argv) != 2:
        sys.exit(__doc__)
    if sys.argv[1] == "--selftest":
        selftest()
        sys.exit(0)
    data = json.load(open(sys.argv[1]))
    L = int(data["L"])
    P, B = parse(data["values"], L)
    v = volume_over_pi(data["rho0"], P, B, L)
    print("V / pi =", v)
    print("V ~ %.12g" % (float(v) * 3.141592653589793))
    if "errors" in data:
        eP, eB = parse(data["errors"], L)
        e = error_over_pi(data["rho0"], eP, eB, L)
        print("error bound / pi =", e)
        print("error bound ~ %.6g" % (float(e) * 3.141592653589793))

